The OpenPicoAmp : an open-source planar lipid bilayer amplifier for hands-on learning of neuroscience

Neuroscience education can be promoted by the availability of low cost and engaging teaching materials. To address this issue, we developed an open-source lipid bilayer amplifier, the OpenPicoAmp, which is appropriate for use in introductory courses in biophysics or neurosciences dealing with the electrical properties of the cell membrane. The amplifier is designed using the common lithographic printed circuit board fabrication process and off-the-shelf electronic components. In addition, we propose a specific design for experimental chambers allowing the insertion of a commercially available polytetrafluoroethylene film. This experimental setup can be used in simple experiments in which students monitor the bilayer formation by capacitance measurement and record unitary currents produced by ionic channels like gramicidin A. Used in combination with a low-cost data acquisition board this system provides a complete solution for hands-on lessons, therefore improving the effectiveness in teaching basic neurosciences or biophysics.

==> anc/S1_OpenPicoAmpBoard.brd <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE eagle SYSTEM "eagle.dtd">
<eagle version="6.5.0">
<drawing>
<settings>
<setting alwaysvectorfont="no"/>
<setting verticaltext="up"/>
</settings>
<grid distance="25" unitdist="mil" unit="mil" style="dots" multiple="4" display="yes" altdistance="25" altunitdist="mil" altunit="mil"/>
<layers>
<layer number="1" name="Top" color="12" fill="5" visible="yes" active="yes"/>
<layer number="2" name="Route2" color="1" fill="3" visible="no" active="yes"/>
<layer number="3" name="Route3" color="4" fill="3" visible="no" active="yes"/>
<layer number="4" name="Route4" color="1" fill="4" visible="no" active="yes"/>
<layer number="5" name="Route5" color="4" fill="4" visible="no" active="yes"/>
<layer number="6" name="Route6" color="1" fill="8" visible="no" active="yes"/>
<layer number="7" name="Route7" color="4" fill="8" visible="no" active="yes"/>
<layer number="8" name="Route8" color="1" fill="2" visible="no" active="yes"/>
<layer number="9" name="Route9" color="4" fill="2" visible="no" active="yes"/>
<layer number="10" name="Route10" color="1" fill="7" visible="no" active="yes"/>
<layer number="11" name="Route11" color="4" fill="7" visible="no" active="yes"/>
<layer number="12" name="Route12" color="1" fill="5" visible="no" active="yes"/>
<layer number="13" name="Route13" color="4" fill="5" visible="no" active="yes"/>
<layer number="14" name="Route14" color="1" fill="6" visible="no" active="yes"/>
<layer number="15" name="Route15" color="4" fill="6" visible="no" active="yes"/>
<layer number="16" name="Bottom" color="6" fill="3" visible="yes" active="yes"/>
<layer number="17" name="Pads" color="2" fill="1" visible="yes" active="yes"/>
<layer number="18" name="Vias" color="2" fill="1" visible="yes" active="yes"/>
<layer number="19" name="Unrouted" color="15" fill="1" visible="yes" active="yes"/>
<layer number="20" name="Dimension" color="15" fill="1" visible="yes" active="yes"/>
<layer number="21" name="tPlace" color="7" fill="1" visible="yes" active="yes"/>
<layer number="22" name="bPlace" color="2" fill="11" visible="yes" active="yes"/>
<layer number="23" name="tOrigins" color="15" fill="1" visible="yes" active="yes"/>
<layer number="24" name="bOrigins" color="15" fill="1" visible="yes" active="yes"/>
<layer number="25" name="tNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="26" name="bNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="27" name="tValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="28" name="bValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="29" name="tStop" color="7" fill="3" visible="no" active="yes"/>
<layer number="30" name="bStop" color="7" fill="6" visible="no" active="yes"/>
<layer number="31" name="tCream" color="7" fill="4" visible="no" active="yes"/>
<layer number="32" name="bCream" color="7" fill="5" visible="no" active="yes"/>
<layer number="33" name="tFinish" color="6" fill="3" visible="no" active="yes"/>
<layer number="34" name="bFinish" color="6" fill="6" visible="no" active="yes"/>
<layer number="35" name="tGlue" color="7" fill="4" visible="no" active="yes"/>
<layer number="36" name="bGlue" color="7" fill="5" visible="no" active="yes"/>
<layer number="37" name="tTest" color="7" fill="1" visible="no" active="yes"/>
<layer number="38" name="bTest" color="7" fill="1" visible="no" active="yes"/>
<layer number="39" name="tKeepout" color="4" fill="11" visible="yes" active="yes"/>
<layer number="40" name="bKeepout" color="1" fill="11" visible="yes" active="yes"/>
<layer number="41" name="tRestrict" color="4" fill="10" visible="yes" active="yes"/>
<layer number="42" name="bRestrict" color="1" fill="10" visible="yes" active="yes"/>
<layer number="43" name="vRestrict" color="2" fill="10" visible="yes" active="yes"/>
<layer number="44" name="Drills" color="7" fill="1" visible="no" active="yes"/>
<layer number="45" name="Holes" color="7" fill="1" visible="yes" active="yes"/>
<layer number="46" name="Milling" color="3" fill="1" visible="no" active="yes"/>
<layer number="47" name="Measures" color="7" fill="1" visible="no" active="yes"/>
<layer number="48" name="Document" color="7" fill="1" visible="yes" active="yes"/>
<layer number="49" name="Reference" color="7" fill="1" visible="yes" active="yes"/>
<layer number="51" name="tDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="52" name="bDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="91" name="Nets" color="2" fill="1" visible="no" active="no"/>
<layer number="92" name="Busses" color="1" fill="1" visible="no" active="no"/>
<layer number="93" name="Pins" color="2" fill="1" visible="no" active="no"/>
<layer number="94" name="Symbols" color="4" fill="1" visible="no" active="no"/>
<layer number="95" name="Names" color="7" fill="1" visible="no" active="no"/>
<layer number="96" name="Values" color="7" fill="1" visible="no" active="no"/>
</layers>
<board>
<plain>
<wire x1="80.01" y1="116.84" x2="80.01" y2="171.45" width="0.0254" layer="21"/>
<wire x1="-10.795" y1="116.84" x2="-5.08" y2="116.84" width="0.0254" layer="21"/>
<wire x1="-5.08" y1="116.84" x2="80.01" y2="116.84" width="0.0254" layer="21"/>
<wire x1="80.01" y1="171.45" x2="0.635" y2="171.45" width="0.0254" layer="21"/>
<wire x1="0.635" y1="171.45" x2="-57.785" y2="171.45" width="0.0254" layer="21"/>
<wire x1="-54.61" y1="126.365" x2="-43.815" y2="126.365" width="0" layer="20"/>
<wire x1="-43.815" y1="126.365" x2="-43.815" y2="118.745" width="0" layer="20"/>
<wire x1="-43.815" y1="118.745" x2="-54.61" y2="118.745" width="0" layer="20"/>
<wire x1="-54.61" y1="118.745" x2="-54.61" y2="126.365" width="0" layer="20"/>
<wire x1="-40.64" y1="118.745" x2="-40.64" y2="123.825" width="0" layer="20"/>
<wire x1="-40.64" y1="123.825" x2="-15.24" y2="123.825" width="0" layer="20"/>
<wire x1="-15.24" y1="123.825" x2="-15.24" y2="118.745" width="0" layer="20"/>
<wire x1="-15.24" y1="118.745" x2="-40.64" y2="118.745" width="0" layer="20"/>
<wire x1="28.575" y1="118.745" x2="19.685" y2="118.745" width="0" layer="20"/>
<wire x1="19.685" y1="118.745" x2="19.685" y2="122.555" width="0" layer="20"/>
<wire x1="28.575" y1="122.555" x2="28.575" y2="118.745" width="0" layer="20"/>
<wire x1="-57.785" y1="116.84" x2="-10.795" y2="116.84" width="0" layer="21"/>
<wire x1="-57.785" y1="171.45" x2="-57.785" y2="116.84" width="0" layer="21"/>
<wire x1="0.635" y1="171.45" x2="0.635" y2="145.415" width="0" layer="21"/>
<wire x1="0.635" y1="145.415" x2="-5.08" y2="141.605" width="0" layer="21"/>
<wire x1="-5.08" y1="141.605" x2="-5.08" y2="116.84" width="0" layer="21"/>
<wire x1="19.685" y1="122.555" x2="28.575" y2="122.555" width="0" layer="20"/>
<wire x1="67.945" y1="123.19" x2="76.835" y2="123.19" width="0" layer="20"/>
<wire x1="76.835" y1="123.19" x2="76.835" y2="118.745" width="0" layer="20"/>
<wire x1="76.835" y1="118.745" x2="67.945" y2="118.745" width="0" layer="20"/>
<wire x1="67.945" y1="118.745" x2="67.945" y2="123.19" width="0" layer="20"/>
<wire x1="24.765" y1="139.065" x2="41.91" y2="139.065" width="0" layer="20"/>
<wire x1="41.91" y1="139.065" x2="41.91" y2="147.32" width="0" layer="20"/>
<wire x1="41.91" y1="147.32" x2="24.765" y2="147.32" width="0" layer="20"/>
<wire x1="24.765" y1="147.32" x2="24.765" y2="139.065" width="0" layer="20"/>
<wire x1="68.58" y1="170.18" x2="76.835" y2="170.18" width="0" layer="20"/>
<wire x1="76.835" y1="170.18" x2="76.835" y2="166.37" width="0" layer="20"/>
<wire x1="76.835" y1="166.37" x2="68.58" y2="166.37" width="0" layer="20"/>
<wire x1="68.58" y1="166.37" x2="68.58" y2="170.18" width="0" layer="20"/>
<wire x1="59.055" y1="149.225" x2="59.055" y2="145.415" width="0" layer="20"/>
<wire x1="59.055" y1="145.415" x2="50.165" y2="145.415" width="0" layer="20"/>
<wire x1="50.165" y1="145.415" x2="50.165" y2="149.225" width="0" layer="20"/>
<wire x1="50.165" y1="149.225" x2="59.055" y2="149.225" width="0" layer="20"/>
<wire x1="19.685" y1="170.815" x2="31.115" y2="170.815" width="0" layer="20"/>
<wire x1="31.115" y1="170.815" x2="31.115" y2="156.21" width="0" layer="20"/>
<wire x1="31.115" y1="156.21" x2="19.685" y2="156.21" width="0" layer="20"/>
<wire x1="19.685" y1="156.21" x2="19.685" y2="170.815" width="0" layer="20"/>
<wire x1="59.055" y1="123.19" x2="59.055" y2="118.745" width="0" layer="20"/>
<wire x1="59.055" y1="118.745" x2="50.8" y2="118.745" width="0" layer="20"/>
<wire x1="50.8" y1="118.745" x2="50.8" y2="123.19" width="0" layer="20"/>
<wire x1="50.8" y1="123.19" x2="59.055" y2="123.19" width="0" layer="20"/>
<wire x1="-8.89" y1="160.02" x2="0" y2="160.02" width="0" layer="21"/>
<wire x1="0" y1="160.02" x2="0" y2="156.21" width="0" layer="21"/>
<wire x1="0" y1="156.21" x2="-8.89" y2="156.21" width="0" layer="21"/>
<wire x1="-8.89" y1="156.21" x2="-8.89" y2="160.02" width="0" layer="21"/>
<text x="-61.595" y="163.83" size="1.27" layer="25" rot="R90">LIMITE</text>
<text x="-59.055" y="163.83" size="1.27" layer="25" rot="R90">CARTE</text>
<text x="48.895" y="118.745" size="1.4224" layer="16" font="vector" rot="MR0">FREDDY DUPUIS</text>
<text x="-35.56" y="139.065" size="1.27" layer="25">IC1</text>
<text x="-8.89" y="138.43" size="1.27" layer="25">IC2</text>
<text x="-23.495" y="128.905" size="1.27" layer="25" rot="R180">Rin IC1  1G</text>
<text x="-24.13" y="123.19" size="1.27" layer="25" rot="R180">RC1 VAR</text>
<text x="77.47" y="118.745" size="1.4224" layer="16" font="vector" rot="MR90">APICO AMPLIFICATEUR</text>
<text x="-56.515" y="140.97" size="1.27" layer="25">100K</text>
<text x="21.59" y="114.3" size="1.27" layer="20">OUT1</text>
<text x="-48.895" y="125.73" size="1.778" layer="20" rot="R180">IN1</text>
<text x="23.495" y="161.29" size="1.4224" layer="25">+6v</text>
<text x="30.48" y="156.845" size="1.4224" layer="25" rot="R90">-6v</text>
<text x="47.625" y="160.02" size="1.27" layer="25" rot="R90">100K</text>
<text x="21.59" y="143.51" size="1.27" layer="25" rot="R270">10K</text>
<text x="75.565" y="130.175" size="1.27" layer="25" rot="R90">10K</text>
<text x="46.99" y="136.525" size="1.27" layer="25" rot="R270">10k</text>
<text x="40.005" y="144.78" size="1.27" layer="25" rot="R270">INP</text>
<text x="23.495" y="172.085" size="1.27" layer="25">AGND</text>
<text x="55.245" y="165.735" size="1.27" layer="25" rot="R270">IC3</text>
<text x="31.75" y="135.89" size="1.27" layer="25" rot="R180">IC4</text>
<text x="56.515" y="153.035" size="1.27" layer="25" rot="R90">100n</text>
<text x="26.035" y="154.305" size="1.27" layer="25" rot="R180">100K</text>
<text x="33.655" y="161.925" size="1.4224" layer="25" rot="R270">680</text>
<text x="42.545" y="158.75" size="1.4224" layer="25" rot="R270">500</text>
<text x="71.12" y="151.13" size="1.27" layer="25">100K</text>
<text x="68.58" y="172.085" size="1.27" layer="20">OUT100</text>
<text x="51.435" y="143.51" size="1.27" layer="20">IN100</text>
<text x="51.435" y="114.3" size="1.27" layer="20">OUTSIG</text>
<text x="70.485" y="114.3" size="1.27" layer="20">INSIG</text>
<text x="-22.225" y="139.065" size="1.27" layer="25" rot="R90">1M</text>
<text x="31.115" y="144.145" size="1.27" layer="25" rot="R180">P10K</text>
<text x="18.415" y="144.145" size="1.27" layer="25" rot="R90">10K</text>
<text x="69.215" y="145.415" size="1.4224" layer="21">1,5k</text>
<text x="54.61" y="130.81" size="1.27" layer="25" rot="R270">4n7</text>
<text x="-28.575" y="140.97" size="1.27" layer="25" rot="R90">3,3K</text>
<text x="-37.465" y="137.16" size="1.27" layer="25">TL071CN</text>
<text x="22.225" y="129.54" size="1.27" layer="25">TL061CP</text>
<text x="52.705" y="166.37" size="1.27" layer="25">TL061CP</text>
<text x="-10.795" y="133.35" size="1.27" layer="25" rot="R90">TL061CP</text>
<text x="36.195" y="172.085" size="1.27" layer="25">GAIN 100 </text>
<text x="-50.8" y="158.115" size="1.4224" layer="21">10pF</text>
<text x="60.325" y="135.255" size="1.27" layer="25">VIS DE 3mm</text>
<text x="-1.905" y="130.175" size="1.27" layer="25" rot="R90">VIS DE 3mm</text>
<text x="8.89" y="135.89" size="1.27" layer="25">10K</text>
<text x="1.27" y="142.24" size="1.778" layer="25">+</text>
<text x="1.27" y="156.21" size="1.778" layer="25">-</text>
<text x="10.16" y="156.845" size="1.27" layer="25">TANTALE</text>
<text x="4.445" y="140.97" size="1.27" layer="25">TANTALE</text>
<text x="11.43" y="154.94" size="1.27" layer="25">3,3µF</text>
<text x="6.35" y="139.065" size="1.27" layer="25">3,3µF</text>
<text x="-48.895" y="165.735" size="1.27" layer="25">1,5K</text>
<text x="-32.385" y="134.62" size="1.778" layer="25">/</text>
<text x="-30.48" y="134.62" size="1.778" layer="25">TI</text>
<text x="-35.56" y="134.62" size="1.778" layer="25">ST</text>
<text x="-8.255" y="133.35" size="1.778" layer="25" rot="R90">TI</text>
<text x="23.495" y="127" size="1.778" layer="25">TI</text>
<text x="53.34" y="168.275" size="1.778" layer="25">TI</text>
</plain>
<libraries>
<library name="PASSAGES">
<packages>
<package name="S150">
<pad name="P$1" x="0" y="0" drill="0.6096" diameter="3.81" shape="square"/>
</package>
<package name="R100">
<pad name="P$1" x="0" y="0" drill="0.6096" diameter="2.54"/>
</package>
</packages>
</library>
<library name="CAPA">
<packages>
<package name="1UF">
<wire x1="-1.905" y1="2.54" x2="6.985" y2="2.54" width="0.0254" layer="21"/>
<wire x1="6.985" y1="2.54" x2="6.985" y2="-2.54" width="0.0254" layer="21"/>
<wire x1="6.985" y1="-2.54" x2="-1.905" y2="-2.54" width="0.0254" layer="21"/>
<wire x1="-1.905" y1="-2.54" x2="-1.905" y2="2.54" width="0.0254" layer="21"/>
<pad name="P$1" x="0" y="0" drill="0.6096" diameter="2.9972"/>
<pad name="P$2" x="5.08" y="0" drill="0.6096" diameter="2.9972"/>
</package>
<package name="47PF">
<wire x1="0" y1="3.81" x2="0" y2="4.445" width="0.0254" layer="21"/>
<wire x1="0" y1="1.27" x2="0" y2="0.635" width="0.0254" layer="21"/>
<circle x="0" y="2.54" radius="1.27" width="0.0254" layer="21"/>
<pad name="P$1" x="0" y="0" drill="0.6096" diameter="2.54"/>
<pad name="P$2" x="0" y="5.08" drill="0.6096" diameter="2.54"/>
</package>
</packages>
</library>
<library name="VIS">
<packages>
<package name="3PETITE">
<circle x="0" y="0" radius="3.4195" width="0.127" layer="21"/>
<pad name="P$1" x="0" y="0" drill="0.6096" diameter="2.54"/>
</package>
</packages>
</library>
<library name="R">
<packages>
<package name="1G">
<wire x1="-1.27" y1="1.27" x2="24.13" y2="1.27" width="0.127" layer="21"/>
<wire x1="24.13" y1="1.27" x2="24.13" y2="-1.27" width="0.127" layer="21"/>
<wire x1="24.13" y1="-1.27" x2="-1.27" y2="-1.27" width="0.127" layer="21"/>
<wire x1="-1.27" y1="-1.27" x2="-1.27" y2="1.27" width="0.127" layer="21"/>
<pad name="P$1" x="0" y="0" drill="0.6096" diameter="2.54"/>
<pad name="P$2" x="22.86" y="0" drill="0.6096" diameter="2.54"/>
</package>
<package name="RHORIZ">
<wire x1="13.335" y1="1.27" x2="13.335" y2="0" width="0.0508" layer="21"/>
<wire x1="13.335" y1="0" x2="13.335" y2="-1.27" width="0.0508" layer="21"/>
<wire x1="13.335" y1="-1.27" x2="-0.635" y2="-1.27" width="0.0508" layer="21"/>
<wire x1="-0.635" y1="-1.27" x2="-0.635" y2="0" width="0.0508" layer="21"/>
<wire x1="-0.635" y1="0" x2="-0.635" y2="1.27" width="0.0508" layer="21"/>
<wire x1="-0.635" y1="1.27" x2="13.335" y2="1.27" width="0.0508" layer="21"/>
<wire x1="-0.635" y1="0" x2="0" y2="0" width="0.0508" layer="21"/>
<wire x1="13.335" y1="0" x2="12.7" y2="0" width="0.0508" layer="21"/>
<pad name="P$2" x="0" y="0" drill="0.6096" diameter="2.54"/>
<pad name="P$3" x="12.7" y="0" drill="0.6096" diameter="2.54"/>
</package>
</packages>
</library>
<library name="soquets">
<packages>
<package name="8P">
<wire x1="9.525" y1="10.16" x2="9.525" y2="-2.54" width="0.0254" layer="21"/>
<wire x1="9.525" y1="-2.54" x2="-2.54" y2="-2.54" width="0.0254" layer="21"/>
<wire x1="-2.54" y1="-2.54" x2="-2.54" y2="2.54" width="0.0254" layer="21"/>
<wire x1="-2.54" y1="2.54" x2="-1.27" y2="2.54" width="0.0254" layer="21"/>
<wire x1="-1.27" y1="2.54" x2="-1.27" y2="5.08" width="0.0254" layer="21"/>
<wire x1="-1.27" y1="5.08" x2="-2.54" y2="5.08" width="0.0254" layer="21"/>
<wire x1="-2.54" y1="5.08" x2="-2.54" y2="10.16" width="0.0254" layer="21"/>
<wire x1="-2.54" y1="10.16" x2="9.525" y2="10.16" width="0.0254" layer="21"/>
<pad name="P$2" x="0" y="0" drill="0.6096" diameter="1.4986" shape="long" rot="R90"/>
<pad name="P$3" x="2.54" y="0" drill="0.6096" diameter="1.4986" shape="long" rot="R90"/>
<pad name="P$4" x="5.08" y="0" drill="0.6096" diameter="1.4986" shape="long" rot="R90"/>
<pad name="P$5" x="7.62" y="0" drill="0.6096" diameter="1.4986" shape="long" rot="R90"/>
<pad name="P$1" x="0" y="7.62" drill="0.6096" diameter="1.4986" shape="long" rot="R90"/>
<pad name="P$10" x="2.54" y="7.62" drill="0.6096" diameter="1.4986" shape="long" rot="R90"/>
<pad name="P$11" x="5.08" y="7.62" drill="0.6096" diameter="1.4986" shape="long" rot="R90"/>
<pad name="P$12" x="7.62" y="7.62" drill="0.6096" diameter="1.4986" shape="long" rot="R90"/>
<text x="0" y="-1.905" size="0.6096" layer="21" rot="R90">1</text>
<text x="2.54" y="-1.905" size="0.6096" layer="21" rot="R90">2</text>
<text x="7.62" y="-1.905" size="0.6096" layer="21" rot="R90">4</text>
<text x="7.62" y="9.525" size="0.6096" layer="21" rot="R90">5</text>
<text x="5.08" y="9.525" size="0.6096" layer="21" rot="R90">6</text>
<text x="1.905" y="10.16" size="0.6096" layer="21" rot="R270">7</text>
<text x="0" y="9.525" size="0.6096" layer="21" rot="R90">8</text>
<text x="5.08" y="-1.905" size="0.6096" layer="21" rot="R90">3</text>
</package>
</packages>
</library>
<library name="trimpot">
<packages>
<package name="POTD">
<wire x1="1.905" y1="8.89" x2="1.905" y2="-3.81" width="0.0254" layer="21"/>
<wire x1="1.905" y1="-3.81" x2="-4.445" y2="-3.81" width="0.0254" layer="21"/>
<wire x1="-4.445" y1="-3.81" x2="-4.445" y2="8.89" width="0.0254" layer="21"/>
<wire x1="-4.445" y1="8.89" x2="1.905" y2="8.89" width="0.0254" layer="21"/>
<circle x="-3.175" y="-2.54" radius="0.635" width="0.0508" layer="21"/>
<pad name="P$5" x="0" y="5.08" drill="0.6096" diameter="1.9304"/>
<pad name="P$6" x="0" y="2.54" drill="0.6096" diameter="1.9304"/>
<pad name="P$7" x="0" y="0" drill="0.6096" diameter="1.9304"/>
<pad name="P$8" x="-2.54" y="2.54" drill="0.6096" diameter="1.9304"/>
<text x="-1.27" y="-3.175" size="1.778" layer="25">R&gt;</text>
<text x="-1.905" y="6.35" size="1.778" layer="25">R&lt;</text>
</package>
</packages>
</library>
<library name="pot">
<packages>
<package name="POT1">
<wire x1="-5.08" y1="-7.62" x2="5.08" y2="-7.62" width="0.0254" layer="21"/>
<wire x1="-5.08" y1="-7.62" x2="-5.08" y2="1.5875" width="0.0254" layer="21"/>
<wire x1="5.08" y1="-7.62" x2="5.08" y2="1.5875" width="0.0254" layer="21"/>
<wire x1="-5.08" y1="1.5875" x2="5.08" y2="1.5875" width="0.0254" layer="21" curve="-194.250033"/>
<wire x1="-0.635" y1="2.54" x2="-0.635" y2="-2.54" width="0.0254" layer="21"/>
<wire x1="0.635" y1="2.54" x2="0.635" y2="-2.54" width="0.0254" layer="21"/>
<circle x="0" y="0" radius="4.445" width="0.0254" layer="21"/>
<circle x="0" y="0" radius="2.54" width="0.0254" layer="21"/>
<pad name="P$1" x="-2.54" y="-5.08" drill="0.6096" diameter="3.81"/>
<pad name="P$2" x="2.54" y="-5.08" drill="0.6096" diameter="3.81"/>
<pad name="P$3" x="0" y="5.08" drill="0.6096" diameter="3.81"/>
</package>
</packages>
</library>
</libraries>
<attributes>
</attributes>
<variantdefs>
</variantdefs>
<classes>
<class number="0" name="default" width="0" drill="0">
</class>
</classes>
<designrules name="default">
<description language="de">&lt;b&gt;EAGLE Design Rules&lt;/b&gt;
&lt;p&gt;
Die Standard-Design-Rules sind so gewählt, dass sie für 
die meisten Anwendungen passen. Sollte ihre Platine 
besondere Anforderungen haben, treffen Sie die erforderlichen
Einstellungen hier und speichern die Design Rules unter 
einem neuen Namen ab.</description>
<description language="en">&lt;b&gt;EAGLE Design Rules&lt;/b&gt;
&lt;p&gt;
The default Design Rules have been set to cover
a wide range of applications. Your particular design
may have different requirements, so please make the
necessary adjustments and save your customized
design rules under a new name.</description>
<param name="layerSetup" value="16"/>
<param name="mtCopper" value="0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm"/>
<param name="mtIsolate" value="1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm 1.5mm"/>
<param name="mdWireWire" value="8mil"/>
<param name="mdWirePad" value="8mil"/>
<param name="mdWireVia" value="8mil"/>
<param name="mdPadPad" value="8mil"/>
<param name="mdPadVia" value="8mil"/>
<param name="mdViaVia" value="8mil"/>
<param name="mdSmdPad" value="8mil"/>
<param name="mdSmdVia" value="8mil"/>
<param name="mdSmdSmd" value="8mil"/>
<param name="mdViaViaSameLayer" value="8mil"/>
<param name="mnLayersViaInSmd" value="2"/>
<param name="mdCopperDimension" value="40mil"/>
<param name="mdDrill" value="8mil"/>
<param name="mdSmdStop" value="0mil"/>
<param name="msWidth" value="10mil"/>
<param name="msDrill" value="24mil"/>
<param name="msMicroVia" value="9.99mm"/>
<param name="msBlindViaRatio" value="0.5"/>
<param name="rvPadTop" value="0.25"/>
<param name="rvPadInner" value="0.25"/>
<param name="rvPadBottom" value="0.25"/>
<param name="rvViaOuter" value="0.25"/>
<param name="rvViaInner" value="0.25"/>
<param name="rvMicroViaOuter" value="0.25"/>
<param name="rvMicroViaInner" value="0.25"/>
<param name="rlMinPadTop" value="10mil"/>
<param name="rlMaxPadTop" value="20mil"/>
<param name="rlMinPadInner" value="10mil"/>
<param name="rlMaxPadInner" value="20mil"/>
<param name="rlMinPadBottom" value="10mil"/>
<param name="rlMaxPadBottom" value="20mil"/>
<param name="rlMinViaOuter" value="8mil"/>
<param name="rlMaxViaOuter" value="20mil"/>
<param name="rlMinViaInner" value="8mil"/>
<param name="rlMaxViaInner" value="20mil"/>
<param name="rlMinMicroViaOuter" value="4mil"/>
<param name="rlMaxMicroViaOuter" value="20mil"/>
<param name="rlMinMicroViaInner" value="4mil"/>
<param name="rlMaxMicroViaInner" value="20mil"/>
<param name="psTop" value="-1"/>
<param name="psBottom" value="-1"/>
<param name="psFirst" value="-1"/>
<param name="psElongationLong" value="100"/>
<param name="psElongationOffset" value="100"/>
<param name="mvStopFrame" value="1"/>
<param name="mvCreamFrame" value="0"/>
<param name="mlMinStopFrame" value="4mil"/>
<param name="mlMaxStopFrame" value="4mil"/>
<param name="mlMinCreamFrame" value="0mil"/>
<param name="mlMaxCreamFrame" value="0mil"/>
<param name="mlViaStopLimit" value="0mil"/>
<param name="srRoundness" value="0"/>
<param name="srMinRoundness" value="0mil"/>
<param name="srMaxRoundness" value="0mil"/>
<param name="slThermalIsolate" value="10mil"/>
<param name="slThermalsForVias" value="0"/>
<param name="dpMaxLengthDifference" value="10mm"/>
<param name="dpGapFactor" value="2.5"/>
<param name="checkGrid" value="0"/>
<param name="checkAngle" value="0"/>
<param name="checkFont" value="1"/>
<param name="checkRestrict" value="1"/>
<param name="useDiameter" value="31"/>
<param name="maxErrors" value="50"/>
</designrules>
<autorouter>
<pass name="Default">
<param name="RoutingGrid" value="50mil"/>
<param name="tpViaShape" value="round"/>
<param name="PrefDir.1" value="|"/>
<param name="PrefDir.2" value="0"/>
<param name="PrefDir.3" value="0"/>
<param name="PrefDir.4" value="0"/>
<param name="PrefDir.5" value="0"/>
<param name="PrefDir.6" value="0"/>
<param name="PrefDir.7" value="0"/>
<param name="PrefDir.8" value="0"/>
<param name="PrefDir.9" value="0"/>
<param name="PrefDir.10" value="0"/>
<param name="PrefDir.11" value="0"/>
<param name="PrefDir.12" value="0"/>
<param name="PrefDir.13" value="0"/>
<param name="PrefDir.14" value="0"/>
<param name="PrefDir.15" value="0"/>
<param name="PrefDir.16" value="-"/>
<param name="cfVia" value="8"/>
<param name="cfNonPref" value="5"/>
<param name="cfChangeDir" value="2"/>
<param name="cfOrthStep" value="2"/>
<param name="cfDiagStep" value="3"/>
<param name="cfExtdStep" value="0"/>
<param name="cfBonusStep" value="1"/>
<param name="cfMalusStep" value="1"/>
<param name="cfPadImpact" value="4"/>
<param name="cfSmdImpact" value="4"/>
<param name="cfBusImpact" value="0"/>
<param name="cfHugging" value="3"/>
<param name="cfAvoid" value="4"/>
<param name="cfPolygon" value="10"/>
<param name="cfBase.1" value="0"/>
<param name="cfBase.2" value="1"/>
<param name="cfBase.3" value="1"/>
<param name="cfBase.4" value="1"/>
<param name="cfBase.5" value="1"/>
<param name="cfBase.6" value="1"/>
<param name="cfBase.7" value="1"/>
<param name="cfBase.8" value="1"/>
<param name="cfBase.9" value="1"/>
<param name="cfBase.10" value="1"/>
<param name="cfBase.11" value="1"/>
<param name="cfBase.12" value="1"/>
<param name="cfBase.13" value="1"/>
<param name="cfBase.14" value="1"/>
<param name="cfBase.15" value="1"/>
<param name="cfBase.16" value="0"/>
<param name="mnVias" value="20"/>
<param name="mnSegments" value="9999"/>
<param name="mnExtdSteps" value="9999"/>
<param name="mnRipupLevel" value="10"/>
<param name="mnRipupSteps" value="100"/>
<param name="mnRipupTotal" value="100"/>
</pass>
<pass name="Follow-me" refer="Default" active="yes">
</pass>
<pass name="Busses" refer="Default" active="yes">
<param name="cfNonPref" value="4"/>
<param name="cfBusImpact" value="4"/>
<param name="cfHugging" value="0"/>
<param name="mnVias" value="0"/>
</pass>
<pass name="Route" refer="Default" active="yes">
</pass>
<pass name="Optimize1" refer="Default" active="yes">
<param name="cfVia" value="99"/>
<param name="cfExtdStep" value="10"/>
<param name="cfHugging" value="1"/>
<param name="mnExtdSteps" value="1"/>
<param name="mnRipupLevel" value="0"/>
</pass>
<pass name="Optimize2" refer="Optimize1" active="yes">
<param name="cfNonPref" value="0"/>
<param name="cfChangeDir" value="6"/>
<param name="cfExtdStep" value="0"/>
<param name="cfBonusStep" value="2"/>
<param name="cfMalusStep" value="2"/>
<param name="cfPadImpact" value="2"/>
<param name="cfSmdImpact" value="2"/>
<param name="cfHugging" value="0"/>
</pass>
<pass name="Optimize3" refer="Optimize2" active="yes">
<param name="cfChangeDir" value="8"/>
<param name="cfPadImpact" value="0"/>
<param name="cfSmdImpact" value="0"/>
</pass>
<pass name="Optimize4" refer="Optimize3" active="yes">
<param name="cfChangeDir" value="25"/>
</pass>
</autorouter>
<elements>
<element name="E$10" library="PASSAGES" package="S150" value="" x="81.915" y="114.935" rot="MR180"/>
<element name="E$11" library="PASSAGES" package="S150" value="" x="-59.69" y="114.935"/>
<element name="E$12" library="PASSAGES" package="S150" value="" x="-59.69" y="173.355" rot="MR180"/>
<element name="E$13" library="PASSAGES" package="S150" value="" x="81.915" y="173.355" rot="MR0"/>
<element name="E$5" library="R" package="1G" value="" x="-16.51" y="128.27" rot="R180"/>
<element name="E$27" library="CAPA" package="1UF" value="" x="8.89" y="147.32" rot="R180"/>
<element name="E$4" library="R" package="RHORIZ" value="" x="-22.86" y="158.115" rot="R270"/>
<element name="E$7" library="R" package="RHORIZ" value="" x="-26.67" y="158.115" rot="R270"/>
<element name="TRIM1" library="trimpot" package="POTD" value="" x="-52.705" y="148.59"/>
<element name="E$21" library="CAPA" package="1UF" value="" x="8.89" y="153.67" rot="R180"/>
<element name="E$6" library="PASSAGES" package="R100" value="" x="-46.99" y="121.285" rot="R90"/>
<element name="E$17" library="PASSAGES" package="R100" value="" x="-35.56" y="159.385" rot="R90"/>
<element name="E$16" library="PASSAGES" package="R100" value="" x="-29.845" y="152.4" rot="R90"/>
<element name="E$18" library="PASSAGES" package="R100" value="" x="-29.845" y="159.385" rot="R90"/>
<element name="E$19" library="PASSAGES" package="R100" value="" x="-42.545" y="159.385" rot="R90"/>
<element name="IC1" library="soquets" package="8P" value="" x="-41.91" y="143.51"/>
<element name="IC2" library="soquets" package="8P" value="" x="-8.255" y="152.4" rot="R180"/>
<element name="E$43" library="PASSAGES" package="R100" value="" x="27.305" y="120.65" rot="R180"/>
<element name="E$44" library="PASSAGES" package="R100" value="" x="20.955" y="120.65" rot="R180"/>
<element name="E$55" library="PASSAGES" package="R100" value="" x="3.81" y="165.1" rot="R90"/>
<element name="E$64" library="PASSAGES" package="R100" value="" x="-16.51" y="121.285" rot="R90"/>
<element name="E$65" library="PASSAGES" package="R100" value="" x="-39.37" y="121.285" rot="R90"/>
<element name="E$14" library="PASSAGES" package="R100" value="" x="-50.8" y="121.285" rot="R90"/>
<element name="E$73" library="PASSAGES" package="R100" value="" x="3.81" y="160.02" rot="R90"/>
<element name="E$77" library="PASSAGES" package="R100" value="" x="12.065" y="165.1" rot="R90"/>
<element name="E$78" library="PASSAGES" package="R100" value="" x="12.065" y="160.02" rot="R90"/>
<element name="E$15" library="pot" package="POT1" value="" x="11.43" y="127.635" rot="R180"/>
<element name="E$9" library="PASSAGES" package="R100" value="" x="13.97" y="147.32" rot="R90"/>
<element name="E$20" library="PASSAGES" package="R100" value="" x="13.97" y="140.335" rot="R90"/>
<element name="E$1" library="PASSAGES" package="R100" value="" x="27.305" y="168.91" rot="R180"/>
<element name="E$2" library="PASSAGES" package="R100" value="" x="22.86" y="168.91" rot="R180"/>
<element name="IC3" library="soquets" package="8P" value="" x="59.69" y="155.575"/>
<element name="TRIM2" library="trimpot" package="POTD" value="" x="74.93" y="156.845"/>
<element name="E$8" library="R" package="RHORIZ" value="" x="34.29" y="156.21" rot="R90"/>
<element name="E$26" library="R" package="RHORIZ" value="" x="46.99" y="165.735" rot="R270"/>
<element name="E$28" library="CAPA" package="1UF" value="" x="52.07" y="160.02" rot="R270"/>
<element name="E$29" library="PASSAGES" package="R100" value="" x="74.93" y="168.275" rot="R90"/>
<element name="E$30" library="PASSAGES" package="R100" value="" x="70.485" y="168.275" rot="R90"/>
<element name="E$33" library="PASSAGES" package="R100" value="" x="52.705" y="147.32" rot="R90"/>
<element name="E$34" library="R" package="RHORIZ" value="" x="76.835" y="146.05" rot="R180"/>
<element name="IC4" library="soquets" package="8P" value="" x="41.91" y="133.985" rot="R180"/>
<element name="E$36" library="VIS" package="3PETITE" value="" x="66.04" y="130.81" rot="R270"/>
<element name="E$38" library="R" package="RHORIZ" value="" x="74.93" y="138.43" rot="R270"/>
<element name="E$39" library="R" package="RHORIZ" value="" x="47.625" y="138.43" rot="R270"/>
<element name="E$40" library="R" package="RHORIZ" value="" x="22.225" y="136.525" rot="R90"/>
<element name="E$41" library="PASSAGES" package="R100" value="" x="31.115" y="145.415"/>
<element name="E$42" library="PASSAGES" package="R100" value="" x="26.67" y="140.97"/>
<element name="E$47" library="PASSAGES" package="R100" value="" x="57.785" y="120.65" rot="R180"/>
<element name="E$48" library="PASSAGES" package="R100" value="" x="74.93" y="120.65"/>
<element name="E$49" library="PASSAGES" package="R100" value="" x="37.465" y="140.97" rot="R270"/>
<element name="E$50" library="CAPA" package="1UF" value="" x="52.705" y="133.35" rot="R90"/>
<element name="E$51" library="trimpot" package="POTD" value="" x="40.005" y="163.195" rot="R180"/>
<element name="E$53" library="PASSAGES" package="R100" value="" x="27.305" y="163.83" rot="R180"/>
<element name="E$57" library="PASSAGES" package="R100" value="" x="22.86" y="163.83" rot="R180"/>
<element name="E$59" library="PASSAGES" package="R100" value="" x="52.705" y="120.65" rot="R180"/>
<element name="E$60" library="PASSAGES" package="R100" value="" x="26.67" y="145.415"/>
<element name="E$61" library="PASSAGES" package="R100" value="" x="69.85" y="120.65"/>
<element name="E$66" library="PASSAGES" package="R100" value="" x="31.115" y="140.97"/>
<element name="E$68" library="PASSAGES" package="R100" value="" x="56.515" y="147.32" rot="R90"/>
<element name="E$69" library="PASSAGES" package="R100" value="" x="37.465" y="145.415" rot="R270"/>
<element name="E$75" library="PASSAGES" package="R100" value="" x="22.86" y="158.75" rot="R90"/>
<element name="E$76" library="PASSAGES" package="R100" value="" x="27.305" y="158.75" rot="R90"/>
<element name="E$132" library="R" package="RHORIZ" value="" x="17.78" y="153.67"/>
<element name="E$133" library="R" package="RHORIZ" value="" x="17.78" y="136.525" rot="R90"/>
<element name="E$134" library="VIS" package="3PETITE" value="" x="2.54" y="137.795" rot="R270"/>
<element name="E$3" library="PASSAGES" package="R100" value="" x="-1.905" y="158.115" rot="R90"/>
<element name="E$22" library="PASSAGES" package="R100" value="" x="-6.985" y="158.115" rot="R90"/>
<element name="E$24" library="CAPA" package="47PF" value="" x="-48.26" y="156.21" rot="R180"/>
<element name="E$52" library="PASSAGES" package="R100" value="" x="-42.545" y="155.575" rot="R90"/>
<element name="E$56" library="PASSAGES" package="R100" value="" x="-35.56" y="155.575" rot="R90"/>
<element name="E$23" library="PASSAGES" package="R100" value="" x="-19.685" y="158.115" rot="R90"/>
<element name="E$25" library="PASSAGES" package="R100" value="" x="-19.685" y="142.875" rot="R90"/>
<element name="E$31" library="R" package="RHORIZ" value="" x="-48.26" y="163.195"/>
</elements>
<signals>
<signal name="S$3">
<contactref element="TRIM1" pad="P$5"/>
<contactref element="IC1" pad="P$12"/>
<wire x1="-52.705" y1="153.67" x2="-45.72" y2="153.67" width="1.016" layer="16"/>
<wire x1="-45.72" y1="153.67" x2="-45.72" y2="147.955" width="1.016" layer="16"/>
<wire x1="-45.72" y1="147.955" x2="-35.56" y2="147.955" width="1.016" layer="16"/>
<wire x1="-34.29" y1="149.225" x2="-34.29" y2="151.13" width="1.016" layer="16"/>
<wire x1="-35.56" y1="147.955" x2="-34.29" y2="149.225" width="1.016" layer="16"/>
</signal>
<signal name="S$2">
<contactref element="TRIM1" pad="P$7"/>
<contactref element="IC1" pad="P$2"/>
<wire x1="-52.705" y1="143.51" x2="-41.91" y2="143.51" width="1.016" layer="16"/>
<wire x1="-52.705" y1="143.51" x2="-52.705" y2="148.59" width="1.016" layer="16"/>
</signal>
<signal name="S$6">
<contactref element="E$64" pad="P$1"/>
<contactref element="E$65" pad="P$1"/>
<contactref element="E$15" pad="P$3"/>
<wire x1="-39.37" y1="121.285" x2="-16.51" y2="121.285" width="1.016" layer="16"/>
<wire x1="-16.51" y1="121.285" x2="9.525" y2="121.285" width="1.016" layer="16"/>
<wire x1="9.525" y1="121.285" x2="11.43" y2="122.555" width="1.016" layer="16"/>
</signal>
<signal name="S$24">
<contactref element="IC2" pad="P$10"/>
<contactref element="E$27" pad="P$2"/>
<contactref element="E$77" pad="P$1"/>
<contactref element="E$55" pad="P$1"/>
<contactref element="IC1" pad="P$10"/>
<contactref element="IC4" pad="P$10"/>
<contactref element="IC3" pad="P$10"/>
<contactref element="E$53" pad="P$1"/>
<contactref element="E$57" pad="P$1"/>
<contactref element="E$133" pad="P$2"/>
<wire x1="-10.795" y1="147.32" x2="-10.795" y2="144.78" width="1.016" layer="16"/>
<wire x1="3.81" y1="147.32" x2="-10.795" y2="147.32" width="1.016" layer="16"/>
<wire x1="6.35" y1="150.495" x2="3.81" y2="147.32" width="1.016" layer="16"/>
<wire x1="6.35" y1="165.1" x2="6.35" y2="150.495" width="1.016" layer="16"/>
<wire x1="3.81" y1="165.1" x2="6.35" y2="165.1" width="1.016" layer="16"/>
<wire x1="-37.465" y1="166.37" x2="-0.635" y2="166.37" width="1.016" layer="16"/>
<wire x1="-0.635" y1="166.37" x2="0.635" y2="165.1" width="1.016" layer="16"/>
<wire x1="0.635" y1="165.1" x2="3.81" y2="165.1" width="1.016" layer="16"/>
<wire x1="-39.37" y1="164.465" x2="-37.465" y2="166.37" width="1.016" layer="16"/>
<wire x1="-39.37" y1="151.13" x2="-39.37" y2="164.465" width="1.016" layer="16"/>
<wire x1="39.37" y1="130.175" x2="39.37" y2="126.365" width="1.27" layer="16"/>
<wire x1="17.78" y1="132.715" x2="30.48" y2="132.715" width="1.27" layer="16"/>
<wire x1="30.48" y1="132.715" x2="33.02" y2="130.175" width="1.27" layer="16"/>
<wire x1="33.02" y1="130.175" x2="39.37" y2="130.175" width="1.27" layer="16"/>
<wire x1="62.23" y1="168.91" x2="62.23" y2="163.195" width="1.27" layer="16"/>
<wire x1="38.735" y1="168.91" x2="62.23" y2="168.91" width="1.27" layer="16"/>
<wire x1="34.29" y1="163.83" x2="38.735" y2="168.91" width="1.27" layer="16"/>
<wire x1="27.305" y1="163.83" x2="34.29" y2="163.83" width="1.27" layer="16"/>
<wire x1="22.86" y1="163.83" x2="27.305" y2="163.83" width="1.6764" layer="16"/>
<wire x1="17.145" y1="165.1" x2="19.685" y2="163.83" width="1.6764" layer="16"/>
<wire x1="19.685" y1="163.83" x2="22.86" y2="163.83" width="1.6764" layer="16"/>
<wire x1="17.78" y1="136.525" x2="17.78" y2="132.715" width="1.27" layer="16"/>
<wire x1="12.065" y1="165.1" x2="17.145" y2="165.1" width="1.6764" layer="16"/>
<wire x1="3.81" y1="147.32" x2="3.81" y2="144.78" width="1.016" layer="16"/>
<wire x1="3.81" y1="144.78" x2="5.08" y2="143.51" width="1.016" layer="16"/>
<wire x1="17.145" y1="143.51" x2="17.78" y2="142.875" width="1.016" layer="16"/>
<wire x1="17.78" y1="142.875" x2="17.78" y2="136.525" width="1.016" layer="16"/>
<wire x1="5.08" y1="143.51" x2="17.145" y2="143.51" width="1.016" layer="16"/>
<wire x1="12.065" y1="165.1" x2="6.35" y2="165.1" width="0" layer="19" extent="16-16"/>
</signal>
<signal name="S$9">
<contactref element="TRIM2" pad="P$8"/>
<contactref element="TRIM2" pad="P$6"/>
<contactref element="E$34" pad="P$2"/>
<wire x1="74.93" y1="159.385" x2="72.39" y2="159.385" width="1.4224" layer="16"/>
<wire x1="77.47" y1="159.385" x2="74.93" y2="159.385" width="1.27" layer="16"/>
<wire x1="78.105" y1="158.75" x2="77.47" y2="159.385" width="1.27" layer="16"/>
<wire x1="78.105" y1="149.86" x2="78.105" y2="158.75" width="1.27" layer="16"/>
<wire x1="76.835" y1="148.59" x2="78.105" y2="149.86" width="1.27" layer="16"/>
<wire x1="76.835" y1="146.05" x2="76.835" y2="148.59" width="1.27" layer="16"/>
</signal>
<signal name="S$11">
<contactref element="TRIM2" pad="P$7"/>
<contactref element="IC3" pad="P$2"/>
<wire x1="69.85" y1="156.845" x2="74.93" y2="156.845" width="1.016" layer="16"/>
<wire x1="68.58" y1="158.115" x2="69.85" y2="156.845" width="1.016" layer="16"/>
<wire x1="60.325" y1="158.115" x2="68.58" y2="158.115" width="1.016" layer="16"/>
<wire x1="59.69" y1="157.48" x2="60.325" y2="158.115" width="1.016" layer="16"/>
<wire x1="59.69" y1="155.575" x2="59.69" y2="157.48" width="1.016" layer="16"/>
</signal>
<signal name="S$12">
<contactref element="TRIM2" pad="P$5"/>
<contactref element="IC3" pad="P$12"/>
<wire x1="73.66" y1="163.195" x2="74.93" y2="161.925" width="1.27" layer="16"/>
<wire x1="67.31" y1="163.195" x2="73.66" y2="163.195" width="1.27" layer="16"/>
</signal>
<signal name="S$14">
<contactref element="IC3" pad="P$4"/>
<contactref element="E$33" pad="P$1"/>
<contactref element="E$68" pad="P$1"/>
<wire x1="30.48" y1="153.67" x2="33.02" y2="152.4" width="1.4224" layer="16"/>
<wire x1="33.02" y1="152.4" x2="41.91" y2="152.4" width="1.4224" layer="16"/>
<wire x1="41.91" y1="152.4" x2="46.355" y2="147.32" width="1.4224" layer="16"/>
<wire x1="46.355" y1="147.32" x2="52.705" y2="147.32" width="1.4224" layer="16"/>
<wire x1="52.705" y1="147.32" x2="56.515" y2="147.32" width="1.6764" layer="16"/>
<wire x1="60.96" y1="147.32" x2="64.77" y2="151.13" width="1.27" layer="16"/>
<wire x1="64.77" y1="151.13" x2="64.77" y2="155.575" width="1.27" layer="16"/>
<wire x1="56.515" y1="147.32" x2="60.96" y2="147.32" width="1.27" layer="16"/>
</signal>
<signal name="S$15">
<contactref element="E$39" pad="P$3"/>
<contactref element="IC4" pad="P$11"/>
<contactref element="E$47" pad="P$1"/>
<contactref element="E$50" pad="P$1"/>
<contactref element="E$59" pad="P$1"/>
<wire x1="48.895" y1="133.35" x2="52.705" y2="133.35" width="1.27" layer="16"/>
<wire x1="47.625" y1="132.08" x2="48.895" y2="133.35" width="1.27" layer="16"/>
<wire x1="47.625" y1="125.73" x2="47.625" y2="132.08" width="1.27" layer="16"/>
<wire x1="47.625" y1="122.555" x2="47.625" y2="125.73" width="1.27" layer="16"/>
<wire x1="36.83" y1="122.555" x2="47.625" y2="122.555" width="1.27" layer="16"/>
<wire x1="36.83" y1="122.555" x2="36.83" y2="126.365" width="1.27" layer="16"/>
<wire x1="52.705" y1="133.35" x2="52.705" y2="120.65" width="1.6764" layer="16"/>
<wire x1="52.705" y1="120.65" x2="57.785" y2="120.65" width="1.6764" layer="16"/>
</signal>
<signal name="S$16">
<contactref element="IC4" pad="P$4"/>
<contactref element="E$49" pad="P$1"/>
<contactref element="E$69" pad="P$1"/>
<wire x1="37.465" y1="140.97" x2="37.465" y2="145.415" width="1.6764" layer="16"/>
<wire x1="36.83" y1="133.985" x2="36.83" y2="137.795" width="1.27" layer="16"/>
<wire x1="36.83" y1="137.795" x2="37.465" y2="138.43" width="1.27" layer="16"/>
<wire x1="37.465" y1="138.43" x2="37.465" y2="140.97" width="1.27" layer="16"/>
</signal>
<signal name="S$17">
<contactref element="E$50" pad="P$2"/>
<contactref element="E$38" pad="P$2"/>
<contactref element="IC4" pad="P$3"/>
<contactref element="E$39" pad="P$2"/>
<wire x1="40.64" y1="138.43" x2="47.625" y2="138.43" width="1.27" layer="16"/>
<wire x1="39.37" y1="137.16" x2="40.64" y2="138.43" width="1.27" layer="16"/>
<wire x1="39.37" y1="133.985" x2="39.37" y2="137.16" width="1.27" layer="16"/>
<wire x1="47.625" y1="138.43" x2="52.705" y2="138.43" width="1.27" layer="16"/>
<wire x1="52.705" y1="138.43" x2="74.93" y2="138.43" width="1.6764" layer="16"/>
</signal>
<signal name="S$18">
<contactref element="E$48" pad="P$1"/>
<contactref element="E$38" pad="P$3"/>
<contactref element="E$61" pad="P$1"/>
<wire x1="69.85" y1="120.65" x2="74.93" y2="120.65" width="1.6764" layer="16"/>
<wire x1="74.93" y1="120.65" x2="74.93" y2="125.73" width="1.6764" layer="16"/>
</signal>
<signal name="S$19">
<contactref element="E$51" pad="P$8"/>
<contactref element="E$51" pad="P$7"/>
<contactref element="E$51" pad="P$6"/>
<contactref element="IC3" pad="P$3"/>
<contactref element="E$28" pad="P$2"/>
<contactref element="E$26" pad="P$3"/>
<wire x1="40.005" y1="160.655" x2="40.005" y2="163.195" width="1.27" layer="16"/>
<wire x1="42.545" y1="160.655" x2="40.005" y2="160.655" width="1.27" layer="16"/>
<wire x1="60.96" y1="151.13" x2="62.23" y2="152.4" width="1.016" layer="16"/>
<wire x1="62.23" y1="152.4" x2="62.23" y2="155.575" width="1.016" layer="16"/>
<wire x1="52.07" y1="151.13" x2="52.07" y2="154.94" width="1.016" layer="16"/>
<wire x1="52.07" y1="151.13" x2="60.96" y2="151.13" width="1.016" layer="16"/>
<wire x1="46.99" y1="151.13" x2="46.99" y2="153.035" width="1.016" layer="16"/>
<wire x1="46.99" y1="151.13" x2="52.07" y2="151.13" width="1.016" layer="16"/>
<wire x1="46.99" y1="160.655" x2="42.545" y2="160.655" width="1.27" layer="16"/>
<wire x1="46.99" y1="153.035" x2="46.99" y2="160.655" width="1.27" layer="16"/>
</signal>
<signal name="S$21">
<contactref element="E$51" pad="P$5"/>
<contactref element="E$8" pad="P$2"/>
<wire x1="34.29" y1="156.21" x2="36.195" y2="158.115" width="1.4224" layer="16"/>
<wire x1="36.195" y1="158.115" x2="40.005" y2="158.115" width="1.4224" layer="16"/>
</signal>
<signal name="S$23">
<contactref element="E$29" pad="P$1"/>
<contactref element="E$30" pad="P$1"/>
<contactref element="IC3" pad="P$11"/>
<contactref element="E$28" pad="P$1"/>
<contactref element="E$26" pad="P$2"/>
<wire x1="70.485" y1="168.275" x2="74.93" y2="168.275" width="1.6764" layer="16"/>
<wire x1="64.77" y1="163.195" x2="64.77" y2="167.005" width="1.27" layer="16"/>
<wire x1="64.77" y1="167.005" x2="66.04" y2="168.275" width="1.27" layer="16"/>
<wire x1="66.04" y1="168.275" x2="70.485" y2="168.275" width="1.27" layer="16"/>
<wire x1="64.77" y1="161.29" x2="64.77" y2="163.195" width="1.016" layer="16"/>
<wire x1="63.5" y1="160.02" x2="64.77" y2="161.29" width="1.016" layer="16"/>
<wire x1="52.07" y1="160.02" x2="63.5" y2="160.02" width="1.016" layer="16"/>
<wire x1="52.07" y1="165.735" x2="52.07" y2="160.02" width="1.016" layer="16"/>
<wire x1="46.99" y1="165.735" x2="52.07" y2="165.735" width="1.016" layer="16"/>
</signal>
<signal name="S$5">
<contactref element="IC1" pad="P$11"/>
<contactref element="IC2" pad="P$4"/>
<contactref element="E$24" pad="P$1"/>
<contactref element="E$56" pad="P$1"/>
<contactref element="E$52" pad="P$1"/>
<wire x1="-17.145" y1="155.575" x2="-13.335" y2="155.575" width="1.016" layer="16"/>
<wire x1="-18.415" y1="154.94" x2="-17.145" y2="155.575" width="1.016" layer="16"/>
<wire x1="-13.335" y1="155.575" x2="-13.335" y2="152.4" width="1.016" layer="16"/>
<wire x1="-27.305" y1="154.94" x2="-18.415" y2="154.94" width="1.016" layer="16"/>
<wire x1="-27.94" y1="155.575" x2="-27.305" y2="154.94" width="1.016" layer="16"/>
<wire x1="-35.56" y1="155.575" x2="-27.94" y2="155.575" width="1.016" layer="16"/>
<wire x1="-36.83" y1="154.305" x2="-35.56" y2="155.575" width="1.016" layer="16"/>
<wire x1="-36.83" y1="151.13" x2="-36.83" y2="154.305" width="1.016" layer="16"/>
<wire x1="-48.26" y1="156.21" x2="-43.18" y2="156.21" width="1.016" layer="16"/>
<wire x1="-43.18" y1="156.21" x2="-42.545" y2="155.575" width="1.016" layer="16"/>
<wire x1="-35.56" y1="155.575" x2="-42.545" y2="155.575" width="0" layer="19" extent="16-16"/>
</signal>
<signal name="S$22">
<contactref element="E$4" pad="P$3"/>
<contactref element="E$43" pad="P$1"/>
<contactref element="E$44" pad="P$1"/>
<contactref element="E$15" pad="P$2"/>
<contactref element="IC2" pad="P$11"/>
<contactref element="E$5" pad="P$1"/>
<wire x1="20.955" y1="120.65" x2="27.305" y2="120.65" width="1.6764" layer="16"/>
<wire x1="-22.86" y1="147.32" x2="-22.86" y2="145.415" width="1.016" layer="16"/>
<wire x1="-13.335" y1="147.32" x2="-22.86" y2="147.32" width="1.016" layer="16"/>
<wire x1="20.955" y1="128.27" x2="20.955" y2="120.65" width="1.016" layer="16"/>
<wire x1="8.89" y1="128.27" x2="20.955" y2="128.27" width="1.016" layer="16"/>
<wire x1="8.89" y1="128.27" x2="8.89" y2="132.715" width="1.016" layer="16"/>
<wire x1="-13.335" y1="144.78" x2="-13.335" y2="147.32" width="1.016" layer="16"/>
<wire x1="-16.51" y1="128.27" x2="-13.335" y2="128.27" width="1.016" layer="16"/>
<wire x1="-13.335" y1="128.27" x2="8.89" y2="128.27" width="1.016" layer="16"/>
<wire x1="-13.335" y1="128.27" x2="-13.335" y2="144.78" width="1.016" layer="16"/>
</signal>
<signal name="S$20">
<contactref element="E$3" pad="P$1"/>
<contactref element="E$22" pad="P$1"/>
<contactref element="IC2" pad="P$3"/>
<contactref element="E$4" pad="P$2"/>
<contactref element="E$23" pad="P$1"/>
<contactref element="E$7" pad="P$3"/>
<contactref element="E$25" pad="P$1"/>
<wire x1="-6.985" y1="158.115" x2="-1.905" y2="158.115" width="1.016" layer="16"/>
<wire x1="-10.795" y1="158.115" x2="-10.795" y2="152.4" width="1.016" layer="16"/>
<wire x1="-10.795" y1="158.115" x2="-6.985" y2="158.115" width="1.016" layer="16"/>
<wire x1="-19.685" y1="158.115" x2="-10.795" y2="158.115" width="1.016" layer="16"/>
<wire x1="-22.86" y1="158.115" x2="-19.685" y2="158.115" width="1.016" layer="16"/>
<wire x1="-26.67" y1="142.875" x2="-19.685" y2="142.875" width="1.016" layer="16"/>
<wire x1="-26.67" y1="142.875" x2="-26.67" y2="145.415" width="1.016" layer="16"/>
<wire x1="-19.685" y1="158.115" x2="-19.685" y2="142.875" width="0" layer="19" extent="16-16"/>
</signal>
<signal name="S$50">
<contactref element="E$66" pad="P$1"/>
<contactref element="E$42" pad="P$1"/>
<contactref element="E$40" pad="P$2"/>
<wire x1="26.67" y1="140.97" x2="31.115" y2="140.97" width="1.6764" layer="16"/>
<wire x1="26.67" y1="136.525" x2="26.67" y2="140.97" width="1.4224" layer="16"/>
<wire x1="22.225" y1="136.525" x2="26.67" y2="136.525" width="1.4224" layer="16"/>
</signal>
<signal name="S$49">
<contactref element="E$41" pad="P$1"/>
<contactref element="E$60" pad="P$1"/>
<contactref element="E$133" pad="P$3"/>
<wire x1="26.67" y1="145.415" x2="31.115" y2="145.415" width="1.6764" layer="16"/>
<wire x1="21.59" y1="145.415" x2="26.67" y2="145.415" width="1.27" layer="16"/>
<wire x1="17.78" y1="149.225" x2="21.59" y2="145.415" width="1.27" layer="16"/>
</signal>
<signal name="S$33">
<contactref element="E$24" pad="P$2"/>
<contactref element="IC1" pad="P$3"/>
<contactref element="E$5" pad="P$2"/>
<contactref element="E$6" pad="P$1"/>
<contactref element="E$14" pad="P$1"/>
<wire x1="-48.26" y1="146.05" x2="-48.26" y2="151.13" width="1.016" layer="16"/>
<wire x1="-39.37" y1="146.05" x2="-48.26" y2="146.05" width="1.016" layer="16"/>
<wire x1="-39.37" y1="143.51" x2="-39.37" y2="146.05" width="1.016" layer="16"/>
<wire x1="-39.37" y1="128.27" x2="-39.37" y2="143.51" width="1.016" layer="16"/>
<wire x1="-50.8" y1="121.285" x2="-46.99" y2="121.285" width="1.6764" layer="16"/>
<wire x1="-46.99" y1="128.27" x2="-39.37" y2="128.27" width="1.016" layer="16"/>
<wire x1="-46.99" y1="121.285" x2="-46.99" y2="128.27" width="1.016" layer="16"/>
</signal>
<signal name="S$27">
<contactref element="E$15" pad="P$1"/>
<contactref element="E$20" pad="P$1"/>
<contactref element="E$8" pad="P$3"/>
<contactref element="E$9" pad="P$1"/>
<contactref element="E$132" pad="P$2"/>
<contactref element="E$27" pad="P$1"/>
<contactref element="E$1" pad="P$1"/>
<contactref element="E$2" pad="P$1"/>
<contactref element="E$21" pad="P$1"/>
<contactref element="E$7" pad="P$2"/>
<contactref element="E$18" pad="P$1"/>
<contactref element="E$17" pad="P$1"/>
<contactref element="E$19" pad="P$1"/>
<contactref element="E$16" pad="P$1"/>
<contactref element="IC1" pad="P$4"/>
<wire x1="13.97" y1="132.715" x2="13.97" y2="140.335" width="1.27" layer="16"/>
<wire x1="8.89" y1="147.32" x2="13.97" y2="147.32" width="1.6764" layer="16"/>
<wire x1="27.305" y1="168.91" x2="34.29" y2="168.91" width="1.6764" layer="16"/>
<wire x1="22.86" y1="168.91" x2="27.305" y2="168.91" width="1.6764" layer="16"/>
<wire x1="8.89" y1="153.67" x2="8.89" y2="147.32" width="1.778" layer="16"/>
<wire x1="8.89" y1="153.67" x2="17.78" y2="153.67" width="1.27" layer="16"/>
<wire x1="-29.845" y1="159.385" x2="-26.67" y2="158.115" width="1.9304" layer="16"/>
<wire x1="8.89" y1="168.91" x2="8.89" y2="153.67" width="1.6764" layer="16"/>
<wire x1="8.89" y1="168.91" x2="22.86" y2="168.91" width="1.6764" layer="16"/>
<wire x1="-39.37" y1="168.91" x2="8.89" y2="168.91" width="1.6764" layer="16"/>
<wire x1="-35.56" y1="159.385" x2="-29.845" y2="159.385" width="1.9304" layer="16"/>
<wire x1="-42.545" y1="165.735" x2="-39.37" y2="168.91" width="1.6764" layer="16"/>
<wire x1="-42.545" y1="159.385" x2="-42.545" y2="165.735" width="1.6764" layer="16"/>
<wire x1="13.97" y1="140.335" x2="13.97" y2="147.32" width="0" layer="19" extent="1-1"/>
<wire x1="-35.56" y1="159.385" x2="-42.545" y2="159.385" width="0" layer="19" extent="16-16"/>
<wire x1="-29.845" y1="150.495" x2="-29.845" y2="152.4" width="1.016" layer="16"/>
<wire x1="-36.83" y1="144.78" x2="-29.845" y2="150.495" width="1.016" layer="16"/>
<wire x1="-36.83" y1="143.51" x2="-36.83" y2="144.78" width="1.016" layer="16"/>
<wire x1="-29.845" y1="152.4" x2="-29.845" y2="159.385" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="S$13">
<contactref element="IC3" pad="P$5"/>
<contactref element="E$34" pad="P$3"/>
<contactref element="IC4" pad="P$5"/>
<contactref element="E$40" pad="P$3"/>
<contactref element="E$76" pad="P$1"/>
<contactref element="E$31" pad="P$3"/>
<contactref element="E$75" pad="P$1"/>
<contactref element="E$78" pad="P$1"/>
<contactref element="E$73" pad="P$1"/>
<contactref element="E$21" pad="P$2"/>
<contactref element="IC2" pad="P$5"/>
<contactref element="IC1" pad="P$5"/>
<wire x1="67.31" y1="147.32" x2="67.31" y2="155.575" width="1.27" layer="16"/>
<wire x1="66.04" y1="146.05" x2="67.31" y2="147.32" width="1.27" layer="16"/>
<wire x1="64.135" y1="146.05" x2="66.04" y2="146.05" width="1.27" layer="16"/>
<wire x1="64.135" y1="143.51" x2="64.135" y2="146.05" width="1.4224" layer="16"/>
<wire x1="62.865" y1="142.24" x2="64.135" y2="143.51" width="1.4224" layer="16"/>
<wire x1="46.355" y1="142.24" x2="62.865" y2="142.24" width="1.4224" layer="16"/>
<wire x1="40.64" y1="149.225" x2="46.355" y2="142.24" width="1.4224" layer="16"/>
<wire x1="34.29" y1="149.225" x2="40.64" y2="149.225" width="1.4224" layer="16"/>
<wire x1="34.29" y1="133.985" x2="34.29" y2="149.225" width="1.27" layer="16"/>
<wire x1="27.305" y1="149.225" x2="22.225" y2="149.225" width="1.4224" layer="16"/>
<wire x1="34.29" y1="149.225" x2="27.305" y2="149.225" width="1.4224" layer="16"/>
<wire x1="27.305" y1="149.225" x2="27.305" y2="158.75" width="1.4224" layer="16"/>
<wire x1="27.305" y1="158.75" x2="22.86" y2="158.75" width="1.6764" layer="16"/>
<wire x1="22.86" y1="158.75" x2="19.685" y2="158.75" width="1.6764" layer="16"/>
<wire x1="-0.635" y1="161.925" x2="-1.905" y2="163.195" width="1.4224" layer="16"/>
<wire x1="19.685" y1="158.75" x2="17.145" y2="160.02" width="1.6764" layer="16"/>
<wire x1="17.145" y1="160.02" x2="12.065" y2="160.02" width="1.6764" layer="16"/>
<wire x1="1.905" y1="161.925" x2="-0.635" y2="161.925" width="1.4224" layer="16"/>
<wire x1="3.81" y1="160.02" x2="1.905" y2="161.925" width="1.4224" layer="16"/>
<wire x1="3.81" y1="153.67" x2="3.81" y2="160.02" width="1.6764" layer="16"/>
<wire x1="-3.81" y1="153.67" x2="3.81" y2="153.67" width="1.016" layer="16"/>
<wire x1="-3.81" y1="149.225" x2="-3.81" y2="153.67" width="1.016" layer="16"/>
<wire x1="-15.875" y1="149.225" x2="-3.81" y2="149.225" width="1.016" layer="16"/>
<wire x1="-15.875" y1="152.4" x2="-15.875" y2="149.225" width="1.016" layer="16"/>
<wire x1="-22.86" y1="152.4" x2="-15.875" y2="152.4" width="1.016" layer="16"/>
<wire x1="-34.29" y1="143.51" x2="-22.86" y2="152.4" width="1.016" layer="16"/>
<wire x1="12.065" y1="160.02" x2="3.81" y2="160.02" width="0" layer="19" extent="16-16"/>
<wire x1="-1.905" y1="163.195" x2="-35.56" y2="163.195" width="1.4224" layer="16"/>
</signal>
<signal name="S$7">
<contactref element="E$31" pad="P$2"/>
<contactref element="TRIM1" pad="P$6"/>
<contactref element="TRIM1" pad="P$8"/>
<wire x1="-55.245" y1="151.13" x2="-52.705" y2="151.13" width="1.016" layer="16"/>
<wire x1="-55.245" y1="151.13" x2="-55.245" y2="163.195" width="1.016" layer="16"/>
<wire x1="-55.245" y1="163.195" x2="-48.26" y2="163.195" width="1.016" layer="16"/>
</signal>
</signals>
</board>
</drawing>
</eagle>


==> anc/S2_OpenPicoAmp.brd <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE eagle SYSTEM "eagle.dtd">
<eagle version="6.5.0">
<drawing>
<settings>
<setting alwaysvectorfont="no"/>
<setting verticaltext="up"/>
</settings>
<grid distance="0.05" unitdist="inch" unit="inch" style="lines" multiple="1" display="no" altdistance="0.025" altunitdist="inch" altunit="inch"/>
<layers>
<layer number="1" name="Top" color="4" fill="1" visible="yes" active="yes"/>
<layer number="16" name="Bottom" color="1" fill="1" visible="yes" active="yes"/>
<layer number="17" name="Pads" color="2" fill="1" visible="yes" active="yes"/>
<layer number="18" name="Vias" color="2" fill="1" visible="yes" active="yes"/>
<layer number="19" name="Unrouted" color="6" fill="1" visible="yes" active="yes"/>
<layer number="20" name="Dimension" color="15" fill="1" visible="yes" active="yes"/>
<layer number="21" name="tPlace" color="7" fill="1" visible="yes" active="yes"/>
<layer number="22" name="bPlace" color="7" fill="1" visible="yes" active="yes"/>
<layer number="23" name="tOrigins" color="15" fill="1" visible="yes" active="yes"/>
<layer number="24" name="bOrigins" color="15" fill="1" visible="yes" active="yes"/>
<layer number="25" name="tNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="26" name="bNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="27" name="tValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="28" name="bValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="29" name="tStop" color="7" fill="3" visible="no" active="yes"/>
<layer number="30" name="bStop" color="7" fill="6" visible="no" active="yes"/>
<layer number="31" name="tCream" color="7" fill="4" visible="no" active="yes"/>
<layer number="32" name="bCream" color="7" fill="5" visible="no" active="yes"/>
<layer number="33" name="tFinish" color="6" fill="3" visible="no" active="yes"/>
<layer number="34" name="bFinish" color="6" fill="6" visible="no" active="yes"/>
<layer number="35" name="tGlue" color="7" fill="4" visible="no" active="yes"/>
<layer number="36" name="bGlue" color="7" fill="5" visible="no" active="yes"/>
<layer number="37" name="tTest" color="7" fill="1" visible="no" active="yes"/>
<layer number="38" name="bTest" color="7" fill="1" visible="no" active="yes"/>
<layer number="39" name="tKeepout" color="4" fill="11" visible="yes" active="yes"/>
<layer number="40" name="bKeepout" color="1" fill="11" visible="yes" active="yes"/>
<layer number="41" name="tRestrict" color="4" fill="10" visible="yes" active="yes"/>
<layer number="42" name="bRestrict" color="1" fill="10" visible="yes" active="yes"/>
<layer number="43" name="vRestrict" color="2" fill="10" visible="yes" active="yes"/>
<layer number="44" name="Drills" color="7" fill="1" visible="no" active="yes"/>
<layer number="45" name="Holes" color="7" fill="1" visible="no" active="yes"/>
<layer number="46" name="Milling" color="3" fill="1" visible="no" active="yes"/>
<layer number="47" name="Measures" color="7" fill="1" visible="no" active="yes"/>
<layer number="48" name="Document" color="7" fill="1" visible="yes" active="yes"/>
<layer number="49" name="Reference" color="7" fill="1" visible="yes" active="yes"/>
<layer number="51" name="tDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="52" name="bDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="91" name="Nets" color="2" fill="1" visible="no" active="no"/>
<layer number="92" name="Busses" color="1" fill="1" visible="no" active="no"/>
<layer number="93" name="Pins" color="2" fill="1" visible="no" active="no"/>
<layer number="94" name="Symbols" color="4" fill="1" visible="no" active="no"/>
<layer number="95" name="Names" color="7" fill="1" visible="no" active="no"/>
<layer number="96" name="Values" color="7" fill="1" visible="no" active="no"/>
<layer number="97" name="Info" color="7" fill="1" visible="no" active="no"/>
<layer number="98" name="Guide" color="6" fill="1" visible="no" active="no"/>
</layers>
<board>
<plain>
<wire x1="0" y1="0" x2="100" y2="0" width="0" layer="20"/>
<wire x1="100" y1="0" x2="100" y2="80" width="0" layer="20"/>
<wire x1="100" y1="80" x2="0" y2="80" width="0" layer="20"/>
<wire x1="0" y1="80" x2="0" y2="0" width="0" layer="20"/>
</plain>
<libraries>
<library name="linear">
<packages>
<package name="DIL08">
<description>&lt;b&gt;Dual In Line Package&lt;/b&gt;</description>
<wire x1="5.08" y1="2.921" x2="-5.08" y2="2.921" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="-2.921" x2="5.08" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="5.08" y1="2.921" x2="5.08" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="2.921" x2="-5.08" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="-2.921" x2="-5.08" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.016" x2="-5.08" y2="-1.016" width="0.1524" layer="21" curve="-180"/>
<pad name="1" x="-3.81" y="-3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="2" x="-1.27" y="-3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="7" x="-1.27" y="3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="8" x="-3.81" y="3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="3" x="1.27" y="-3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="4" x="3.81" y="-3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="6" x="1.27" y="3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="5" x="3.81" y="3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<text x="-5.334" y="-2.921" size="1.27" layer="25" ratio="10" rot="R90">&gt;NAME</text>
<text x="-3.556" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
</packages>
</library>
<library name="rcl">
<packages>
<package name="0207/10">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 10 mm</description>
<wire x1="5.08" y1="0" x2="4.064" y2="0" width="0.6096" layer="51"/>
<wire x1="-5.08" y1="0" x2="-4.064" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="21"/>
<pad name="1" x="-5.08" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.048" y="1.524" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.2606" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="3.175" y1="-0.3048" x2="4.0386" y2="0.3048" layer="21"/>
<rectangle x1="-4.0386" y1="-0.3048" x2="-3.175" y2="0.3048" layer="21"/>
</package>
<package name="C075-032X103">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 7.5 mm, outline 3.2 x 10.3 mm</description>
<wire x1="4.826" y1="1.524" x2="-4.826" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.27" x2="-5.08" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="-1.524" x2="4.826" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="5.08" y1="-1.27" x2="5.08" y2="1.27" width="0.1524" layer="21"/>
<wire x1="4.826" y1="1.524" x2="5.08" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.826" y1="-1.524" x2="5.08" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="-1.27" x2="-4.826" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="1.27" x2="-4.826" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="0.508" y1="0" x2="2.54" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="0" x2="-0.508" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="0.889" x2="-0.508" y2="0" width="0.4064" layer="21"/>
<wire x1="-0.508" y1="0" x2="-0.508" y2="-0.889" width="0.4064" layer="21"/>
<wire x1="0.508" y1="0.889" x2="0.508" y2="0" width="0.4064" layer="21"/>
<wire x1="0.508" y1="0" x2="0.508" y2="-0.889" width="0.4064" layer="21"/>
<pad name="1" x="-3.81" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.9144" shape="octagon"/>
<text x="-4.826" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.826" y="-3.048" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="PT-10">
<description>&lt;b&gt;Trimm Potentiometer&lt;/b&gt;</description>
<wire x1="-3.175" y1="-4.064" x2="3.175" y2="-4.064" width="0.127" layer="21" curve="-288.924644"/>
<wire x1="3.175" y1="-4.064" x2="3.175" y2="-5.715" width="0.127" layer="51"/>
<wire x1="-3.175" y1="-5.715" x2="-3.175" y2="-4.064" width="0.127" layer="51"/>
<wire x1="-2.794" y1="-5.715" x2="-2.794" y2="-3.175" width="0.127" layer="51"/>
<wire x1="-2.794" y1="-3.175" x2="-1.905" y2="-2.54" width="0.127" layer="21"/>
<wire x1="-1.905" y1="-2.54" x2="-0.635" y2="-3.175" width="0.127" layer="21"/>
<wire x1="-0.635" y1="-3.175" x2="-0.635" y2="-4.445" width="0.127" layer="21"/>
<wire x1="-0.635" y1="-4.445" x2="-1.27" y2="-4.445" width="0.127" layer="21"/>
<wire x1="-1.27" y1="-4.445" x2="-1.27" y2="-5.715" width="0.127" layer="21"/>
<wire x1="1.27" y1="-5.715" x2="1.27" y2="-4.445" width="0.127" layer="21"/>
<wire x1="1.27" y1="-4.445" x2="0.635" y2="-4.445" width="0.127" layer="21"/>
<wire x1="0.635" y1="-4.445" x2="0.635" y2="-3.175" width="0.127" layer="21"/>
<wire x1="0.635" y1="-3.175" x2="1.905" y2="-2.54" width="0.127" layer="21"/>
<wire x1="1.905" y1="-2.54" x2="2.794" y2="-3.175" width="0.127" layer="21"/>
<wire x1="2.794" y1="-3.175" x2="2.794" y2="-5.715" width="0.127" layer="51"/>
<wire x1="-3.175" y1="-5.715" x2="3.175" y2="-5.715" width="0.127" layer="51"/>
<wire x1="0.889" y1="1.397" x2="-0.127" y2="0.381" width="0.127" layer="21"/>
<wire x1="-0.127" y1="0.381" x2="-0.508" y2="0.762" width="0.127" layer="21"/>
<wire x1="-0.508" y1="0.762" x2="-0.508" y2="0" width="0.127" layer="21"/>
<wire x1="-0.508" y1="0" x2="-1.397" y2="-0.889" width="0.127" layer="21"/>
<wire x1="1.397" y1="0.889" x2="0.381" y2="-0.127" width="0.127" layer="21"/>
<wire x1="0.381" y1="-0.127" x2="0.762" y2="-0.508" width="0.127" layer="21"/>
<wire x1="0.762" y1="-0.508" x2="0" y2="-0.508" width="0.127" layer="21"/>
<wire x1="0" y1="-0.508" x2="-0.889" y2="-1.397" width="0.127" layer="21"/>
<circle x="0" y="0" radius="1.8034" width="0.127" layer="21"/>
<circle x="0" y="0" radius="2.794" width="0.0508" layer="21"/>
<pad name="1" x="-2.54" y="-5.08" drill="1.016" diameter="1.778" shape="octagon"/>
<pad name="2" x="2.54" y="-5.08" drill="1.016" diameter="1.778" shape="octagon"/>
<pad name="3" x="0" y="5.08" drill="1.016" diameter="1.778" shape="octagon"/>
<text x="-3.175" y="6.35" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.048" y="-7.62" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="0207/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 12 mm</description>
<wire x1="6.35" y1="0" x2="5.334" y2="0" width="0.6096" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.334" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="4.445" y1="0" x2="4.064" y2="0" width="0.6096" layer="21"/>
<wire x1="-4.445" y1="0" x2="-4.064" y2="0" width="0.6096" layer="21"/>
<pad name="1" x="-6.35" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.175" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="3.175" y1="-0.3048" x2="4.0386" y2="0.3048" layer="21"/>
<rectangle x1="-4.0386" y1="-0.3048" x2="-3.175" y2="0.3048" layer="21"/>
<rectangle x1="4.445" y1="-0.3048" x2="5.3086" y2="0.3048" layer="21"/>
<rectangle x1="-5.3086" y1="-0.3048" x2="-4.445" y2="0.3048" layer="21"/>
</package>
</packages>
</library>
<library name="pot">
<packages>
<package name="B64W">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Beckman Helitrim 64</description>
<wire x1="3.175" y1="1.016" x2="-3.175" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="1.016" x2="-3.175" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="0.762" x2="-3.175" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="-3.175" y1="-0.762" x2="-3.175" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-3.302" x2="-0.762" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="-3.302" x2="0.762" y2="-3.302" width="0.1524" layer="51"/>
<wire x1="0.762" y1="-3.302" x2="3.175" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-3.302" x2="3.175" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.762" x2="3.175" y2="0.762" width="0.1524" layer="51"/>
<wire x1="3.175" y1="0.762" x2="3.175" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.667" y1="-1.143" x2="1.651" y2="-2.159" width="0.3048" layer="21"/>
<wire x1="-0.254" y1="-1.778" x2="-0.635" y2="-1.778" width="0.1524" layer="51"/>
<wire x1="-0.254" y1="-1.778" x2="-0.381" y2="-1.905" width="0.1524" layer="51"/>
<wire x1="-0.254" y1="-1.778" x2="-0.381" y2="-1.651" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-2.032" x2="-0.508" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-2.032" x2="-0.635" y2="-2.159" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-1.524" x2="-0.635" y2="-1.397" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-1.905" x2="-0.381" y2="-1.651" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-1.905" x2="-0.508" y2="-2.032" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-1.651" x2="-0.508" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="-0.635" y1="-1.778" x2="-0.635" y2="-1.397" width="0.1524" layer="51"/>
<wire x1="-0.635" y1="-2.159" x2="-0.635" y2="-1.778" width="0.1524" layer="51"/>
<wire x1="-0.762" y1="-2.286" x2="-0.635" y2="-2.159" width="0.1524" layer="51"/>
<wire x1="-0.635" y1="-1.397" x2="-0.762" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="-0.762" y1="-1.27" x2="-0.762" y2="-2.286" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-1.778" x2="-0.635" y2="-1.778" width="0.1524" layer="51"/>
<wire x1="1.524" y1="-1.016" x2="3.048" y2="-1.524" width="0.1524" layer="21" curve="233.130102"/>
<wire x1="1.27" y1="-1.524" x2="3.048" y2="-1.524" width="0.1524" layer="51" curve="-163.739795"/>
<pad name="A" x="2.54" y="0" drill="0.8128" shape="long"/>
<pad name="E" x="-2.54" y="0" drill="0.8128" shape="long"/>
<pad name="S" x="0" y="-2.54" drill="0.8128" shape="long"/>
<text x="-3.175" y="1.4732" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-4.953" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-1.651" y="-0.508" size="1.27" layer="21" ratio="10">3</text>
<text x="0.762" y="-0.508" size="1.27" layer="21" ratio="10">1</text>
<text x="-0.127" y="-2.413" size="1.27" layer="51" ratio="10">3</text>
</package>
</packages>
</library>
<library name="pinhead">
<packages>
<package name="1X01">
<description>&lt;b&gt;PIN HEADER&lt;/b&gt;</description>
<wire x1="-0.635" y1="1.27" x2="0.635" y2="1.27" width="0.1524" layer="21"/>
<wire x1="0.635" y1="1.27" x2="1.27" y2="0.635" width="0.1524" layer="21"/>
<wire x1="1.27" y1="0.635" x2="1.27" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="1.27" y1="-0.635" x2="0.635" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="0.635" x2="-1.27" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="1.27" x2="-1.27" y2="0.635" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-0.635" x2="-0.635" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="0.635" y1="-1.27" x2="-0.635" y2="-1.27" width="0.1524" layer="21"/>
<pad name="1" x="0" y="0" drill="1.016" shape="octagon"/>
<text x="-1.3462" y="1.8288" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.27" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.254" y1="-0.254" x2="0.254" y2="0.254" layer="51"/>
</package>
</packages>
</library>
<library name="con-subd">
<description>&lt;b&gt;SUB-D Connectors&lt;/b&gt;&lt;p&gt;
Harting&lt;br&gt;
NorComp&lt;br&gt;
&lt;p&gt;
PREFIX :&lt;br&gt;
H = High density&lt;br&gt;
F = Female&lt;br&gt;
M = Male&lt;p&gt;
NUMBER: Number of pins&lt;p&gt;
SUFFIX :&lt;br&gt;
H = Horizontal&lt;br&gt;
V = Vertical &lt;br&gt;
P = Shield pin on housing&lt;br&gt;
B = No mounting holes&lt;br&gt;
S = Pins individually placeable (Single)&lt;br&gt;
D = Direct mounting &lt;p&gt;
&lt;author&gt;Created by librarian@cadsoft.de&lt;/author&gt;</description>
<packages>
<package name="F09V">
<description>&lt;b&gt;SUB-D&lt;/b&gt;</description>
<wire x1="-7.5184" y1="-2.9464" x2="-8.3058" y2="2.3368" width="0.1524" layer="21"/>
<wire x1="6.223" y1="-3.937" x2="7.5317" y2="-2.905" width="0.1524" layer="21" curve="76.489196"/>
<wire x1="6.985" y1="3.937" x2="8.3005" y2="2.3038" width="0.1524" layer="21" curve="-102.298925"/>
<wire x1="8.3058" y1="2.3114" x2="7.5184" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="3.937" x2="6.985" y2="3.937" width="0.1524" layer="21"/>
<wire x1="-8.3051" y1="2.3268" x2="-6.985" y2="3.937" width="0.1524" layer="21" curve="-101.30773"/>
<wire x1="-7.5259" y1="-2.9295" x2="-6.223" y2="-3.937" width="0.1524" layer="21" curve="75.428151"/>
<wire x1="-6.223" y1="-3.937" x2="6.223" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.223" x2="-12.7" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.223" x2="-10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.096" x2="-10.16" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.096" x2="-10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.223" x2="10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-14.859" y1="-6.223" x2="-12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="-5.588" x2="-14.859" y2="-6.223" width="0.1524" layer="21" curve="90"/>
<wire x1="14.859" y1="-6.223" x2="15.494" y2="-5.588" width="0.1524" layer="21" curve="90"/>
<wire x1="14.859" y1="6.223" x2="12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="15.494" y1="5.588" x2="15.494" y2="-5.588" width="0.1524" layer="21"/>
<wire x1="14.859" y1="6.223" x2="15.494" y2="5.588" width="0.1524" layer="21" curve="-90"/>
<wire x1="-15.494" y1="5.588" x2="-15.494" y2="-5.588" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="5.588" x2="-14.859" y2="6.223" width="0.1524" layer="21" curve="-90"/>
<wire x1="10.16" y1="-6.223" x2="10.16" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-6.223" x2="12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-6.096" x2="12.7" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.096" x2="12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.223" x2="14.859" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.223" x2="10.16" y2="6.096" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.223" x2="-10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.096" x2="12.7" y2="6.096" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.096" x2="12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.223" x2="10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.223" x2="-12.7" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.223" x2="-14.859" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.096" x2="-10.16" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="6.096" x2="-10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="6.223" x2="-12.7" y2="6.223" width="0.1524" layer="21"/>
<circle x="-12.5222" y="0" radius="2.667" width="0" layer="42"/>
<circle x="-12.5222" y="0" radius="2.667" width="0" layer="43"/>
<circle x="12.5222" y="0" radius="2.667" width="0" layer="42"/>
<circle x="12.5222" y="0" radius="2.667" width="0" layer="43"/>
<circle x="1.3716" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="2.7432" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="4.1148" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="5.4864" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="0" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-1.3716" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-2.7432" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-4.1148" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-5.4864" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<circle x="12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<pad name="1" x="5.4864" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="2" x="2.7432" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="3" x="0" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="4" x="-2.7432" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="5" x="-5.4864" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="6" x="4.1148" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="7" x="1.3716" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="8" x="-1.3716" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="9" x="-4.1148" y="-1.4224" drill="1.016" shape="octagon"/>
<text x="5.08" y="2.54" size="0.9906" layer="21" ratio="12">1</text>
<text x="2.286" y="2.54" size="0.9906" layer="21" ratio="12">2</text>
<text x="-0.508" y="2.54" size="0.9906" layer="21" ratio="12">3</text>
<text x="-3.175" y="2.54" size="0.9906" layer="21" ratio="12">4</text>
<text x="-5.969" y="2.54" size="0.9906" layer="21" ratio="12">5</text>
<text x="3.81" y="-3.556" size="0.9906" layer="21" ratio="12">6</text>
<text x="1.016" y="-3.556" size="0.9906" layer="21" ratio="12">7</text>
<text x="-1.778" y="-3.556" size="0.9906" layer="21" ratio="12">8</text>
<text x="-4.572" y="-3.556" size="0.9906" layer="21" ratio="12">9</text>
<text x="-15.367" y="6.985" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.54" y="6.985" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<hole x="-12.5222" y="0" drill="3.302"/>
<hole x="12.5222" y="0" drill="3.302"/>
</package>
</packages>
</library>
<library name="switch">
<packages>
<package name="CK103X04">
<description>&lt;b&gt;ROTARY SWITCH&lt;/b&gt;&lt;p&gt;
C&amp;K</description>
<wire x1="5.5372" y1="-11.8618" x2="7.4886" y2="-10.719" width="0.1524" layer="21" curve="126.162725"/>
<wire x1="-7.493" y1="-10.7188" x2="-5.535" y2="-11.8652" width="0.1524" layer="21" curve="126.169754"/>
<wire x1="-7.4889" y1="10.719" x2="-5.5371" y2="11.862" width="0.1524" layer="21" curve="-126.162869"/>
<wire x1="-1.1684" y1="-8.5598" x2="1.1684" y2="-8.5598" width="0.1524" layer="21" curve="-344.454494"/>
<wire x1="2.667" y1="-1.4986" x2="2.667" y2="1.4986" width="0.1524" layer="21" curve="58.663679"/>
<wire x1="4.2418" y1="-2.5654" x2="4.2418" y2="2.5654" width="0.1524" layer="21" curve="62.330294"/>
<wire x1="-1.4986" y1="2.667" x2="1.4986" y2="2.667" width="0.1524" layer="21" curve="-58.663679"/>
<wire x1="-2.5654" y1="4.2418" x2="2.5654" y2="4.2418" width="0.1524" layer="21" curve="-62.330294"/>
<wire x1="-4.2418" y1="2.5654" x2="-4.2418" y2="-2.5654" width="0.1524" layer="21" curve="62.330294"/>
<wire x1="-2.667" y1="1.4986" x2="-2.667" y2="-1.4986" width="0.1524" layer="21" curve="58.663679"/>
<wire x1="-1.4986" y1="-2.667" x2="1.4986" y2="-2.667" width="0.1524" layer="21" curve="58.663679"/>
<wire x1="-2.5654" y1="-4.2418" x2="2.5654" y2="-4.2418" width="0.1524" layer="21" curve="62.330294"/>
<wire x1="-3.937" y1="6.8072" x2="3.937" y2="6.8072" width="0.1524" layer="21"/>
<wire x1="7.874" y1="0" x2="3.937" y2="-6.8072" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-6.8072" x2="-3.937" y2="-6.8072" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-6.8072" x2="-7.874" y2="0" width="0.1524" layer="21"/>
<wire x1="-7.874" y1="0" x2="-3.937" y2="6.8072" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="0" x2="1.397" y2="0" width="0.1524" layer="21"/>
<wire x1="0" y1="-1.397" x2="0" y2="1.397" width="0.1524" layer="21"/>
<wire x1="5.535" y1="11.8652" x2="7.493" y2="10.7188" width="0.1524" layer="21" curve="-126.169754"/>
<wire x1="3.937" y1="6.8072" x2="7.874" y2="0" width="0.1524" layer="21"/>
<wire x1="2.5654" y1="4.2418" x2="4.2418" y2="2.5654" width="0.1524" layer="51" curve="-27.669706"/>
<wire x1="1.4986" y1="2.667" x2="2.667" y2="1.4986" width="0.1524" layer="51" curve="-31.336321"/>
<wire x1="-2.667" y1="1.4986" x2="-1.4986" y2="2.667" width="0.1524" layer="51" curve="-31.336321"/>
<wire x1="-4.2418" y1="2.5654" x2="-2.5654" y2="4.2418" width="0.1524" layer="51" curve="-27.669706"/>
<wire x1="-2.667" y1="-1.4986" x2="-1.4986" y2="-2.667" width="0.1524" layer="51" curve="31.336321"/>
<wire x1="-4.2418" y1="-2.5654" x2="-2.5654" y2="-4.2418" width="0.1524" layer="51" curve="27.669706"/>
<wire x1="1.4986" y1="-2.667" x2="2.667" y2="-1.4986" width="0.1524" layer="51" curve="31.336321"/>
<wire x1="2.5654" y1="-4.2418" x2="4.2418" y2="-2.5654" width="0.1524" layer="51" curve="27.669706"/>
<wire x1="-0.635" y1="-9.525" x2="0.635" y2="-9.525" width="0.1524" layer="21"/>
<wire x1="0" y1="-8.89" x2="0" y2="-10.16" width="0.1524" layer="21"/>
<circle x="0" y="-9.525" radius="1.524" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="13.081" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="6.604" width="0.1524" layer="21"/>
<pad name="C" x="2.8702" y="-2.8702" drill="1.3208" shape="octagon"/>
<pad name="A" x="-2.8702" y="-2.8702" drill="1.3208" shape="octagon"/>
<pad name="A2" x="-7.7724" y="-7.7724" drill="1.3208" shape="octagon"/>
<pad name="A1" x="-2.8448" y="-10.6172" drill="1.3208" shape="octagon"/>
<pad name="C4" x="2.8448" y="-10.6172" drill="1.3208" shape="octagon"/>
<pad name="C3" x="7.7724" y="-7.7724" drill="1.3208" shape="octagon"/>
<pad name="C2" x="10.6172" y="-2.8448" drill="1.3208" shape="octagon"/>
<pad name="C1" x="10.6172" y="2.8448" drill="1.3208" shape="octagon"/>
<pad name="B4" x="7.7724" y="7.7724" drill="1.3208" shape="octagon"/>
<pad name="B3" x="2.8448" y="10.6172" drill="1.3208" shape="octagon"/>
<pad name="B2" x="-2.8448" y="10.6172" drill="1.3208" shape="octagon"/>
<pad name="B1" x="-7.7724" y="7.7724" drill="1.3208" shape="octagon"/>
<pad name="A4" x="-10.6172" y="2.8448" drill="1.3208" shape="octagon"/>
<pad name="A3" x="-10.6172" y="-2.8448" drill="1.3208" shape="octagon"/>
<pad name="B" x="0" y="4.0591" drill="1.3208" shape="octagon"/>
<text x="-2.54" y="13.462" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-15.24" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<text x="-6.35" y="-10.16" size="1.27" layer="21" ratio="10">A1</text>
<text x="-10.16" y="-6.35" size="1.27" layer="21" ratio="10">A2</text>
<text x="-12.065" y="-1.27" size="1.27" layer="21" ratio="10">A3</text>
<text x="-10.795" y="4.445" size="1.27" layer="21" ratio="10">A4</text>
<text x="-6.985" y="8.89" size="1.27" layer="21" ratio="10">B1</text>
<text x="-1.27" y="10.16" size="1.27" layer="21" ratio="10">B2</text>
<text x="3.81" y="8.255" size="1.27" layer="21" ratio="10">B3</text>
<text x="8.255" y="5.08" size="1.27" layer="21" ratio="10">B4</text>
<text x="9.525" y="0" size="1.27" layer="21" ratio="10">C1</text>
<text x="8.89" y="-5.715" size="1.27" layer="21" ratio="10">C2</text>
<text x="4.445" y="-10.16" size="1.27" layer="21" ratio="10">C3</text>
<text x="-0.635" y="-12.7" size="1.27" layer="21" ratio="10">C4</text>
</package>
</packages>
</library>
</libraries>
<attributes>
</attributes>
<variantdefs>
</variantdefs>
<classes>
<class number="0" name="default" width="0" drill="0">
</class>
</classes>
<designrules name="default">
<description language="de">&lt;b&gt;EAGLE Design Rules&lt;/b&gt;
&lt;p&gt;
Die Standard-Design-Rules sind so gewählt, dass sie für 
die meisten Anwendungen passen. Sollte ihre Platine 
besondere Anforderungen haben, treffen Sie die erforderlichen
Einstellungen hier und speichern die Design Rules unter 
einem neuen Namen ab.</description>
<description language="en">&lt;b&gt;EAGLE Design Rules&lt;/b&gt;
&lt;p&gt;
The default Design Rules have been set to cover
a wide range of applications. Your particular design
may have different requirements, so please make the
necessary adjustments and save your customized
design rules under a new name.</description>
<param name="layerSetup" value="(1*16)"/>
<param name="mtCopper" value="0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm"/>
<param name="mtIsolate" value="1.5mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm"/>
<param name="mdWireWire" value="8mil"/>
<param name="mdWirePad" value="8mil"/>
<param name="mdWireVia" value="8mil"/>
<param name="mdPadPad" value="8mil"/>
<param name="mdPadVia" value="8mil"/>
<param name="mdViaVia" value="8mil"/>
<param name="mdSmdPad" value="8mil"/>
<param name="mdSmdVia" value="8mil"/>
<param name="mdSmdSmd" value="8mil"/>
<param name="mdViaViaSameLayer" value="8mil"/>
<param name="mnLayersViaInSmd" value="2"/>
<param name="mdCopperDimension" value="40mil"/>
<param name="mdDrill" value="8mil"/>
<param name="mdSmdStop" value="0mil"/>
<param name="msWidth" value="10mil"/>
<param name="msDrill" value="24mil"/>
<param name="msMicroVia" value="9.99mm"/>
<param name="msBlindViaRatio" value="0.5"/>
<param name="rvPadTop" value="0.25"/>
<param name="rvPadInner" value="0.25"/>
<param name="rvPadBottom" value="0.25"/>
<param name="rvViaOuter" value="0.25"/>
<param name="rvViaInner" value="0.25"/>
<param name="rvMicroViaOuter" value="0.25"/>
<param name="rvMicroViaInner" value="0.25"/>
<param name="rlMinPadTop" value="10mil"/>
<param name="rlMaxPadTop" value="20mil"/>
<param name="rlMinPadInner" value="10mil"/>
<param name="rlMaxPadInner" value="20mil"/>
<param name="rlMinPadBottom" value="10mil"/>
<param name="rlMaxPadBottom" value="20mil"/>
<param name="rlMinViaOuter" value="8mil"/>
<param name="rlMaxViaOuter" value="20mil"/>
<param name="rlMinViaInner" value="8mil"/>
<param name="rlMaxViaInner" value="20mil"/>
<param name="rlMinMicroViaOuter" value="4mil"/>
<param name="rlMaxMicroViaOuter" value="20mil"/>
<param name="rlMinMicroViaInner" value="4mil"/>
<param name="rlMaxMicroViaInner" value="20mil"/>
<param name="psTop" value="-1"/>
<param name="psBottom" value="-1"/>
<param name="psFirst" value="-1"/>
<param name="psElongationLong" value="100"/>
<param name="psElongationOffset" value="100"/>
<param name="mvStopFrame" value="1"/>
<param name="mvCreamFrame" value="0"/>
<param name="mlMinStopFrame" value="4mil"/>
<param name="mlMaxStopFrame" value="4mil"/>
<param name="mlMinCreamFrame" value="0mil"/>
<param name="mlMaxCreamFrame" value="0mil"/>
<param name="mlViaStopLimit" value="0mil"/>
<param name="srRoundness" value="0"/>
<param name="srMinRoundness" value="0mil"/>
<param name="srMaxRoundness" value="0mil"/>
<param name="slThermalIsolate" value="10mil"/>
<param name="slThermalsForVias" value="0"/>
<param name="dpMaxLengthDifference" value="10mm"/>
<param name="dpGapFactor" value="2.5"/>
<param name="checkGrid" value="0"/>
<param name="checkAngle" value="0"/>
<param name="checkFont" value="1"/>
<param name="checkRestrict" value="1"/>
<param name="useDiameter" value="13"/>
<param name="maxErrors" value="50"/>
</designrules>
<autorouter>
<pass name="Default">
<param name="RoutingGrid" value="50mil"/>
<param name="tpViaShape" value="round"/>
<param name="PrefDir.1" value="|"/>
<param name="PrefDir.2" value="0"/>
<param name="PrefDir.3" value="0"/>
<param name="PrefDir.4" value="0"/>
<param name="PrefDir.5" value="0"/>
<param name="PrefDir.6" value="0"/>
<param name="PrefDir.7" value="0"/>
<param name="PrefDir.8" value="0"/>
<param name="PrefDir.9" value="0"/>
<param name="PrefDir.10" value="0"/>
<param name="PrefDir.11" value="0"/>
<param name="PrefDir.12" value="0"/>
<param name="PrefDir.13" value="0"/>
<param name="PrefDir.14" value="0"/>
<param name="PrefDir.15" value="0"/>
<param name="PrefDir.16" value="-"/>
<param name="cfVia" value="8"/>
<param name="cfNonPref" value="5"/>
<param name="cfChangeDir" value="2"/>
<param name="cfOrthStep" value="2"/>
<param name="cfDiagStep" value="3"/>
<param name="cfExtdStep" value="0"/>
<param name="cfBonusStep" value="1"/>
<param name="cfMalusStep" value="1"/>
<param name="cfPadImpact" value="4"/>
<param name="cfSmdImpact" value="4"/>
<param name="cfBusImpact" value="0"/>
<param name="cfHugging" value="3"/>
<param name="cfAvoid" value="4"/>
<param name="cfPolygon" value="10"/>
<param name="cfBase.1" value="0"/>
<param name="cfBase.2" value="1"/>
<param name="cfBase.3" value="1"/>
<param name="cfBase.4" value="1"/>
<param name="cfBase.5" value="1"/>
<param name="cfBase.6" value="1"/>
<param name="cfBase.7" value="1"/>
<param name="cfBase.8" value="1"/>
<param name="cfBase.9" value="1"/>
<param name="cfBase.10" value="1"/>
<param name="cfBase.11" value="1"/>
<param name="cfBase.12" value="1"/>
<param name="cfBase.13" value="1"/>
<param name="cfBase.14" value="1"/>
<param name="cfBase.15" value="1"/>
<param name="cfBase.16" value="0"/>
<param name="mnVias" value="20"/>
<param name="mnSegments" value="9999"/>
<param name="mnExtdSteps" value="9999"/>
<param name="mnRipupLevel" value="10"/>
<param name="mnRipupSteps" value="100"/>
<param name="mnRipupTotal" value="100"/>
</pass>
<pass name="Follow-me" refer="Default" active="yes">
</pass>
<pass name="Busses" refer="Default" active="yes">
<param name="cfNonPref" value="4"/>
<param name="cfBusImpact" value="4"/>
<param name="cfHugging" value="0"/>
<param name="mnVias" value="0"/>
</pass>
<pass name="Route" refer="Default" active="yes">
</pass>
<pass name="Optimize1" refer="Default" active="yes">
<param name="cfVia" value="99"/>
<param name="cfExtdStep" value="10"/>
<param name="cfHugging" value="1"/>
<param name="mnExtdSteps" value="1"/>
<param name="mnRipupLevel" value="0"/>
</pass>
<pass name="Optimize2" refer="Optimize1" active="yes">
<param name="cfNonPref" value="0"/>
<param name="cfChangeDir" value="6"/>
<param name="cfExtdStep" value="0"/>
<param name="cfBonusStep" value="2"/>
<param name="cfMalusStep" value="2"/>
<param name="cfPadImpact" value="2"/>
<param name="cfSmdImpact" value="2"/>
<param name="cfHugging" value="0"/>
</pass>
<pass name="Optimize3" refer="Optimize2" active="yes">
<param name="cfChangeDir" value="8"/>
<param name="cfPadImpact" value="0"/>
<param name="cfSmdImpact" value="0"/>
</pass>
<pass name="Optimize4" refer="Optimize3" active="yes">
<param name="cfChangeDir" value="25"/>
</pass>
</autorouter>
<elements>
<element name="IC1" library="linear" package="DIL08" value="TL071P" x="-19.05" y="52.07"/>
<element name="IC2" library="linear" package="DIL08" value="TL061P" x="-31.75" y="52.07"/>
<element name="IC3" library="linear" package="DIL08" value="TL061P" x="-44.45" y="52.07"/>
<element name="IC4" library="linear" package="DIL08" value="TL061P" x="-57.15" y="52.07"/>
<element name="R2" library="rcl" package="0207/10" value="3,3k" x="-63.5" y="68.58"/>
<element name="R3" library="rcl" package="0207/10" value="1M" x="-19.05" y="76.2"/>
<element name="RIN" library="rcl" package="0207/10" value="1G" x="-69.85" y="81.28"/>
<element name="R8" library="rcl" package="0207/10" value="100k" x="-19.05" y="81.28"/>
<element name="R10" library="rcl" package="0207/10" value="680" x="-44.45" y="81.28"/>
<element name="R7" library="rcl" package="0207/10" value="10K" x="-69.85" y="76.2"/>
<element name="R9" library="rcl" package="0207/10" value="100k" x="-31.75" y="81.28"/>
<element name="C1" library="rcl" package="C075-032X103" value="10pF" x="-38.1" y="60.96"/>
<element name="C2" library="rcl" package="C075-032X103" value="3,3uF" x="-49.53" y="60.96"/>
<element name="C4" library="rcl" package="C075-032X103" value="100nF" x="-72.39" y="60.96"/>
<element name="C5" library="rcl" package="C075-032X103" value="4,7nF" x="-19.05" y="71.12"/>
<element name="POT2" library="pot" package="B64W" value="500" x="-17.78" y="63.5"/>
<element name="POT4" library="pot" package="B64W" value="" x="-29.21" y="71.12"/>
<element name="POT3" library="pot" package="B64W" value="100k" x="-27.94" y="63.5"/>
<element name="R11" library="rcl" package="0207/10" value="1,5K" x="-57.15" y="81.28"/>
<element name="R6" library="rcl" package="0207/10" value="10K" x="-57.15" y="76.2"/>
<element name="JP1" library="pinhead" package="1X01" value="" x="-36.83" y="68.58"/>
<element name="JP2" library="pinhead" package="1X01" value="" x="-41.91" y="68.58"/>
<element name="X1" library="con-subd" package="F09V" value="" x="-29.21" y="36.83">
<attribute name="OC_NEWARK" value="unknown" x="0" y="0" size="1.778" layer="27" display="off"/>
<attribute name="MPN" value="" x="0" y="0" size="1.778" layer="27" display="off"/>
<attribute name="MF" value="" x="0" y="0" size="1.778" layer="27" display="off"/>
<attribute name="OC_FARNELL" value="unknown" x="0" y="0" size="1.778" layer="27" display="off"/>
</element>
<element name="S1" library="switch" package="CK103X04" value="" x="-26.67" y="13.97"/>
<element name="X2" library="con-subd" package="F09V" value="" x="-60.96" y="36.83">
<attribute name="OC_NEWARK" value="unknown" x="0" y="0" size="1.778" layer="27" display="off"/>
<attribute name="MPN" value="" x="0" y="0" size="1.778" layer="27" display="off"/>
<attribute name="MF" value="" x="0" y="0" size="1.778" layer="27" display="off"/>
<attribute name="OC_FARNELL" value="unknown" x="0" y="0" size="1.778" layer="27" display="off"/>
</element>
<element name="POT_PETIT_BOITIER" library="rcl" package="PT-10" value="10k" x="-55.88" y="8.89"/>
<element name="RPOT." library="rcl" package="0207/12" value="10k" x="-20.32" y="86.36"/>
<element name="R_COMM." library="rcl" package="0207/12" value="3,9k" x="-35.56" y="86.36"/>
<element name="R1(OPTIONAL)" library="rcl" package="0207/10" value="1,5k" x="-50.8" y="68.58"/>
<element name="POT1" library="pot" package="B64W" value="10k" x="-69.85" y="52.07"/>
<element name="C3" library="rcl" package="C075-032X103" value="3,3uF" x="-60.96" y="60.96"/>
<element name="R4" library="rcl" package="0207/10" value="10K" x="-31.75" y="76.2"/>
<element name="R5" library="rcl" package="0207/10" value="10K" x="-44.45" y="76.2"/>
</elements>
<signals>
<signal name="V+">
<contactref element="IC1" pad="7"/>
<contactref element="IC2" pad="7"/>
<contactref element="IC3" pad="7"/>
<contactref element="IC4" pad="7"/>
<contactref element="C3" pad="1"/>
<contactref element="R5" pad="1"/>
<wire x1="-33.02" y1="55.88" x2="-20.32" y2="55.88" width="0" layer="19" extent="1-1"/>
<wire x1="-45.72" y1="55.88" x2="-33.02" y2="55.88" width="0" layer="19" extent="1-1"/>
<wire x1="-58.42" y1="55.88" x2="-45.72" y2="55.88" width="0" layer="19" extent="1-1"/>
<wire x1="-64.77" y1="60.96" x2="-58.42" y2="55.88" width="0" layer="19" extent="1-1"/>
<wire x1="-49.53" y1="76.2" x2="-45.72" y2="55.88" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="V-">
<contactref element="IC1" pad="4"/>
<contactref element="IC2" pad="4"/>
<contactref element="IC4" pad="4"/>
<contactref element="IC3" pad="4"/>
<contactref element="R1(OPTIONAL)" pad="1"/>
<contactref element="C2" pad="2"/>
<contactref element="R4" pad="1"/>
<contactref element="R11" pad="1"/>
<wire x1="-45.72" y1="60.96" x2="-36.83" y2="76.2" width="0" layer="19" extent="1-1"/>
<wire x1="-55.88" y1="68.58" x2="-45.72" y2="60.96" width="0" layer="19" extent="1-1"/>
<wire x1="-40.64" y1="48.26" x2="-45.72" y2="60.96" width="0" layer="19" extent="1-1"/>
<wire x1="-27.94" y1="48.26" x2="-40.64" y2="48.26" width="0" layer="19" extent="1-1"/>
<wire x1="-15.24" y1="48.26" x2="-27.94" y2="48.26" width="0" layer="19" extent="1-1"/>
<wire x1="-53.34" y1="48.26" x2="-40.64" y2="48.26" width="0" layer="19" extent="1-1"/>
<wire x1="-62.23" y1="81.28" x2="-55.88" y2="68.58" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="0V">
<contactref element="IC1" pad="3"/>
<contactref element="R2" pad="2"/>
<contactref element="POT1" pad="E"/>
<contactref element="R10" pad="1"/>
<contactref element="R8" pad="1"/>
<contactref element="C2" pad="1"/>
<contactref element="C3" pad="2"/>
<wire x1="-49.53" y1="81.28" x2="-24.13" y2="81.28" width="0" layer="19" extent="1-1"/>
<wire x1="-58.42" y1="68.58" x2="-49.53" y2="81.28" width="0" layer="19" extent="1-1"/>
<wire x1="-57.15" y1="60.96" x2="-58.42" y2="68.58" width="0" layer="19" extent="1-1"/>
<wire x1="-53.34" y1="60.96" x2="-57.15" y2="60.96" width="0" layer="19" extent="1-1"/>
<wire x1="-72.39" y1="52.07" x2="-57.15" y2="60.96" width="0" layer="19" extent="1-1"/>
<wire x1="-17.78" y1="48.26" x2="-24.13" y2="81.28" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$12">
<contactref element="IC1" pad="6"/>
<contactref element="IC2" pad="3"/>
<contactref element="C1" pad="2"/>
<wire x1="-30.48" y1="48.26" x2="-17.78" y2="55.88" width="0" layer="19" extent="1-1"/>
<wire x1="-34.29" y1="60.96" x2="-30.48" y2="48.26" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$11">
<contactref element="RIN" pad="2"/>
<contactref element="IC1" pad="2"/>
<contactref element="JP1" pad="1"/>
<contactref element="C1" pad="1"/>
<wire x1="-41.91" y1="60.96" x2="-36.83" y2="68.58" width="0" layer="19" extent="1-1"/>
<wire x1="-20.32" y1="48.26" x2="-41.91" y2="60.96" width="0" layer="19" extent="1-1"/>
<wire x1="-64.77" y1="81.28" x2="-41.91" y2="60.96" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$16">
<contactref element="IC3" pad="1"/>
<contactref element="POT3" pad="A"/>
<wire x1="-48.26" y1="48.26" x2="-25.4" y2="63.5" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$9">
<contactref element="R_COMM." pad="2"/>
<contactref element="S1" pad="C"/>
<wire x1="-23.7998" y1="11.0998" x2="-29.21" y2="86.36" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$17">
<contactref element="IC1" pad="1"/>
<contactref element="POT4" pad="A"/>
<wire x1="-22.86" y1="48.26" x2="-26.67" y2="71.12" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$18">
<contactref element="IC1" pad="5"/>
<contactref element="POT4" pad="E"/>
<wire x1="-31.75" y1="71.12" x2="-15.24" y2="55.88" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$19">
<contactref element="POT4" pad="S"/>
<contactref element="R1(OPTIONAL)" pad="2"/>
<wire x1="-45.72" y1="68.58" x2="-29.21" y2="68.58" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA1">
<contactref element="X2" pad="1"/>
<contactref element="X1" pad="1"/>
<wire x1="-23.7236" y1="38.2524" x2="-55.4736" y2="38.2524" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA2">
<contactref element="X2" pad="2"/>
<contactref element="IC2" pad="2"/>
<contactref element="R3" pad="1"/>
<contactref element="X1" pad="2"/>
<contactref element="S1" pad="C2"/>
<contactref element="R2" pad="1"/>
<wire x1="-33.02" y1="48.26" x2="-24.13" y2="76.2" width="0" layer="19" extent="1-1"/>
<wire x1="-26.4668" y1="38.2524" x2="-33.02" y2="48.26" width="0" layer="19" extent="1-1"/>
<wire x1="-58.2168" y1="38.2524" x2="-33.02" y2="48.26" width="0" layer="19" extent="1-1"/>
<wire x1="-16.0528" y1="11.1252" x2="-26.4668" y2="38.2524" width="0" layer="19" extent="1-1"/>
<wire x1="-68.58" y1="68.58" x2="-58.2168" y2="38.2524" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA3">
<contactref element="X2" pad="3"/>
<contactref element="R7" pad="1"/>
<contactref element="X1" pad="3"/>
<contactref element="S1" pad="B"/>
<wire x1="-29.21" y1="38.2524" x2="-60.96" y2="38.2524" width="0" layer="19" extent="1-1"/>
<wire x1="-26.67" y1="18.0291" x2="-29.21" y2="38.2524" width="0" layer="19" extent="1-1"/>
<wire x1="-74.93" y1="76.2" x2="-60.96" y2="38.2524" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA4">
<contactref element="X2" pad="4"/>
<contactref element="IC3" pad="6"/>
<contactref element="C4" pad="2"/>
<contactref element="R9" pad="2"/>
<contactref element="X1" pad="4"/>
<contactref element="S1" pad="B2"/>
<wire x1="-43.18" y1="55.88" x2="-26.67" y2="81.28" width="0" layer="19" extent="1-1"/>
<wire x1="-31.9532" y1="38.2524" x2="-43.18" y2="55.88" width="0" layer="19" extent="1-1"/>
<wire x1="-29.5148" y1="24.5872" x2="-31.9532" y2="38.2524" width="0" layer="19" extent="1-1"/>
<wire x1="-68.58" y1="60.96" x2="-43.18" y2="55.88" width="0" layer="19" extent="1-1"/>
<wire x1="-63.7032" y1="38.2524" x2="-68.58" y2="60.96" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA5">
<contactref element="X2" pad="5"/>
<contactref element="IC3" pad="3"/>
<contactref element="R8" pad="2"/>
<contactref element="X1" pad="5"/>
<contactref element="S1" pad="A2"/>
<wire x1="-43.18" y1="48.26" x2="-13.97" y2="81.28" width="0" layer="19" extent="1-1"/>
<wire x1="-34.6964" y1="38.2524" x2="-43.18" y2="48.26" width="0" layer="19" extent="1-1"/>
<wire x1="-66.4464" y1="38.2524" x2="-43.18" y2="48.26" width="0" layer="19" extent="1-1"/>
<wire x1="-34.4424" y1="6.1976" x2="-34.6964" y2="38.2524" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA6">
<contactref element="X2" pad="6"/>
<contactref element="RIN" pad="1"/>
<contactref element="IC2" pad="6"/>
<contactref element="R3" pad="2"/>
<contactref element="POT1" pad="A"/>
<contactref element="X1" pad="6"/>
<contactref element="S1" pad="B1"/>
<contactref element="R_COMM." pad="1"/>
<contactref element="S1" pad="A"/>
<wire x1="-30.48" y1="55.88" x2="-13.97" y2="76.2" width="0" layer="19" extent="1-1"/>
<wire x1="-25.0952" y1="35.4076" x2="-30.48" y2="55.88" width="0" layer="19" extent="1-1"/>
<wire x1="-34.4424" y1="21.7424" x2="-25.0952" y2="35.4076" width="0" layer="19" extent="1-1"/>
<wire x1="-29.5402" y1="11.0998" x2="-34.4424" y2="21.7424" width="0" layer="19" extent="1-1"/>
<wire x1="-56.8452" y1="35.4076" x2="-34.4424" y2="21.7424" width="0" layer="19" extent="1-1"/>
<wire x1="-67.31" y1="52.07" x2="-56.8452" y2="35.4076" width="0" layer="19" extent="1-1"/>
<wire x1="-41.91" y1="86.36" x2="-13.97" y2="76.2" width="0" layer="19" extent="1-1"/>
<wire x1="-74.93" y1="81.28" x2="-67.31" y2="52.07" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA7">
<contactref element="X2" pad="7"/>
<contactref element="R5" pad="2"/>
<contactref element="RPOT." pad="2"/>
<contactref element="POT_PETIT_BOITIER" pad="1"/>
<contactref element="X1" pad="7"/>
<wire x1="-39.37" y1="76.2" x2="-13.97" y2="86.36" width="0" layer="19" extent="1-1"/>
<wire x1="-27.8384" y1="35.4076" x2="-39.37" y2="76.2" width="0" layer="19" extent="1-1"/>
<wire x1="-59.5884" y1="35.4076" x2="-27.8384" y2="35.4076" width="0" layer="19" extent="1-1"/>
<wire x1="-58.42" y1="3.81" x2="-59.5884" y2="35.4076" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA8">
<contactref element="X2" pad="8"/>
<contactref element="IC4" pad="3"/>
<contactref element="POT_PETIT_BOITIER" pad="2"/>
<contactref element="X1" pad="8"/>
<wire x1="-62.3316" y1="35.4076" x2="-53.34" y2="3.81" width="0" layer="19" extent="1-1"/>
<wire x1="-55.88" y1="48.26" x2="-62.3316" y2="35.4076" width="0" layer="19" extent="1-1"/>
<wire x1="-30.5816" y1="35.4076" x2="-55.88" y2="48.26" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="DBA9">
<contactref element="X2" pad="9"/>
<contactref element="R4" pad="2"/>
<contactref element="RPOT." pad="1"/>
<contactref element="POT_PETIT_BOITIER" pad="3"/>
<contactref element="X1" pad="9"/>
<wire x1="-26.67" y1="76.2" x2="-26.67" y2="86.36" width="0" layer="19" extent="1-1"/>
<wire x1="-33.3248" y1="35.4076" x2="-26.67" y2="76.2" width="0" layer="19" extent="1-1"/>
<wire x1="-55.88" y1="13.97" x2="-33.3248" y2="35.4076" width="0" layer="19" extent="1-1"/>
<wire x1="-65.0748" y1="35.4076" x2="-55.88" y2="13.97" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$2">
<contactref element="R6" pad="1"/>
<contactref element="C5" pad="1"/>
<contactref element="IC4" pad="6"/>
<contactref element="JP2" pad="1"/>
<wire x1="-41.91" y1="68.58" x2="-22.86" y2="71.12" width="0" layer="19" extent="1-1"/>
<wire x1="-55.88" y1="55.88" x2="-41.91" y2="68.58" width="0" layer="19" extent="1-1"/>
<wire x1="-62.23" y1="76.2" x2="-55.88" y2="55.88" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$1">
<contactref element="C5" pad="2"/>
<contactref element="R6" pad="2"/>
<contactref element="IC4" pad="2"/>
<contactref element="R7" pad="2"/>
<wire x1="-52.07" y1="76.2" x2="-15.24" y2="71.12" width="0" layer="19" extent="1-1"/>
<wire x1="-64.77" y1="76.2" x2="-52.07" y2="76.2" width="0" layer="19" extent="1-1"/>
<wire x1="-58.42" y1="48.26" x2="-52.07" y2="76.2" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$4">
<contactref element="POT3" pad="E"/>
<contactref element="IC3" pad="5"/>
<wire x1="-40.64" y1="55.88" x2="-30.48" y2="63.5" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$5">
<contactref element="R11" pad="2"/>
<contactref element="POT3" pad="S"/>
<wire x1="-52.07" y1="81.28" x2="-27.94" y2="60.96" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$6">
<contactref element="IC3" pad="2"/>
<contactref element="R9" pad="1"/>
<contactref element="C4" pad="1"/>
<contactref element="POT2" pad="A"/>
<contactref element="POT2" pad="S"/>
<wire x1="-17.78" y1="60.96" x2="-15.24" y2="63.5" width="0" layer="19" extent="1-1"/>
<wire x1="-36.83" y1="81.28" x2="-17.78" y2="60.96" width="0" layer="19" extent="1-1"/>
<wire x1="-45.72" y1="48.26" x2="-17.78" y2="60.96" width="0" layer="19" extent="1-1"/>
<wire x1="-76.2" y1="60.96" x2="-45.72" y2="48.26" width="0" layer="19" extent="1-1"/>
</signal>
<signal name="N$3">
<contactref element="R10" pad="2"/>
<contactref element="POT2" pad="E"/>
<wire x1="-20.32" y1="63.5" x2="-39.37" y2="81.28" width="0" layer="19" extent="1-1"/>
</signal>
</signals>
</board>
</drawing>
</eagle>


==> anc/S2_OpenPicoAmp.sch <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE eagle SYSTEM "eagle.dtd">
<eagle version="6.5.0">
<drawing>
<settings>
<setting alwaysvectorfont="no"/>
<setting verticaltext="up"/>
</settings>
<grid distance="0.1" unitdist="inch" unit="inch" style="lines" multiple="1" display="no" altdistance="0.01" altunitdist="inch" altunit="inch"/>
<layers>
<layer number="1" name="Top" color="4" fill="1" visible="no" active="no"/>
<layer number="16" name="Bottom" color="1" fill="1" visible="no" active="no"/>
<layer number="17" name="Pads" color="2" fill="1" visible="no" active="no"/>
<layer number="18" name="Vias" color="2" fill="1" visible="no" active="no"/>
<layer number="19" name="Unrouted" color="6" fill="1" visible="no" active="no"/>
<layer number="20" name="Dimension" color="15" fill="1" visible="no" active="no"/>
<layer number="21" name="tPlace" color="7" fill="1" visible="no" active="no"/>
<layer number="22" name="bPlace" color="7" fill="1" visible="no" active="no"/>
<layer number="23" name="tOrigins" color="15" fill="1" visible="no" active="no"/>
<layer number="24" name="bOrigins" color="15" fill="1" visible="no" active="no"/>
<layer number="25" name="tNames" color="7" fill="1" visible="no" active="no"/>
<layer number="26" name="bNames" color="7" fill="1" visible="no" active="no"/>
<layer number="27" name="tValues" color="7" fill="1" visible="no" active="no"/>
<layer number="28" name="bValues" color="7" fill="1" visible="no" active="no"/>
<layer number="29" name="tStop" color="7" fill="3" visible="no" active="no"/>
<layer number="30" name="bStop" color="7" fill="6" visible="no" active="no"/>
<layer number="31" name="tCream" color="7" fill="4" visible="no" active="no"/>
<layer number="32" name="bCream" color="7" fill="5" visible="no" active="no"/>
<layer number="33" name="tFinish" color="6" fill="3" visible="no" active="no"/>
<layer number="34" name="bFinish" color="6" fill="6" visible="no" active="no"/>
<layer number="35" name="tGlue" color="7" fill="4" visible="no" active="no"/>
<layer number="36" name="bGlue" color="7" fill="5" visible="no" active="no"/>
<layer number="37" name="tTest" color="7" fill="1" visible="no" active="no"/>
<layer number="38" name="bTest" color="7" fill="1" visible="no" active="no"/>
<layer number="39" name="tKeepout" color="4" fill="11" visible="no" active="no"/>
<layer number="40" name="bKeepout" color="1" fill="11" visible="no" active="no"/>
<layer number="41" name="tRestrict" color="4" fill="10" visible="no" active="no"/>
<layer number="42" name="bRestrict" color="1" fill="10" visible="no" active="no"/>
<layer number="43" name="vRestrict" color="2" fill="10" visible="no" active="no"/>
<layer number="44" name="Drills" color="7" fill="1" visible="no" active="no"/>
<layer number="45" name="Holes" color="7" fill="1" visible="no" active="no"/>
<layer number="46" name="Milling" color="3" fill="1" visible="no" active="no"/>
<layer number="47" name="Measures" color="7" fill="1" visible="no" active="no"/>
<layer number="48" name="Document" color="7" fill="1" visible="no" active="no"/>
<layer number="49" name="Reference" color="7" fill="1" visible="no" active="no"/>
<layer number="51" name="tDocu" color="6" fill="1" visible="no" active="no"/>
<layer number="52" name="bDocu" color="7" fill="1" visible="no" active="no"/>
<layer number="91" name="Nets" color="2" fill="1" visible="yes" active="yes"/>
<layer number="92" name="Busses" color="1" fill="1" visible="yes" active="yes"/>
<layer number="93" name="Pins" color="2" fill="1" visible="no" active="yes"/>
<layer number="94" name="Symbols" color="4" fill="1" visible="yes" active="yes"/>
<layer number="95" name="Names" color="7" fill="1" visible="yes" active="yes"/>
<layer number="96" name="Values" color="7" fill="1" visible="yes" active="yes"/>
<layer number="97" name="Info" color="7" fill="1" visible="yes" active="yes"/>
<layer number="98" name="Guide" color="6" fill="1" visible="yes" active="yes"/>
</layers>
<schematic xreflabel="%F%N/%S.%C%R" xrefpart="/%S.%C%R">
<libraries>
<library name="linear">
<packages>
<package name="DIL08">
<description>&lt;b&gt;Dual In Line Package&lt;/b&gt;</description>
<wire x1="5.08" y1="2.921" x2="-5.08" y2="2.921" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="-2.921" x2="5.08" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="5.08" y1="2.921" x2="5.08" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="2.921" x2="-5.08" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="-2.921" x2="-5.08" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.016" x2="-5.08" y2="-1.016" width="0.1524" layer="21" curve="-180"/>
<pad name="1" x="-3.81" y="-3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="2" x="-1.27" y="-3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="7" x="-1.27" y="3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="8" x="-3.81" y="3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="3" x="1.27" y="-3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="4" x="3.81" y="-3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="6" x="1.27" y="3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<pad name="5" x="3.81" y="3.81" drill="0.8128" diameter="1.27" rot="R90"/>
<text x="-5.334" y="-2.921" size="1.27" layer="25" ratio="10" rot="R90">&gt;NAME</text>
<text x="-3.556" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="SO08">
<description>&lt;b&gt;Small Outline Package 8&lt;/b&gt;&lt;br&gt;
NS Package M08A</description>
<wire x1="2.4" y1="1.9" x2="2.4" y2="-1.4" width="0.2032" layer="51"/>
<wire x1="2.4" y1="-1.4" x2="2.4" y2="-1.9" width="0.2032" layer="51"/>
<wire x1="2.4" y1="-1.9" x2="-2.4" y2="-1.9" width="0.2032" layer="51"/>
<wire x1="-2.4" y1="-1.9" x2="-2.4" y2="-1.4" width="0.2032" layer="51"/>
<wire x1="-2.4" y1="-1.4" x2="-2.4" y2="1.9" width="0.2032" layer="51"/>
<wire x1="-2.4" y1="1.9" x2="2.4" y2="1.9" width="0.2032" layer="51"/>
<wire x1="2.4" y1="-1.4" x2="-2.4" y2="-1.4" width="0.2032" layer="51"/>
<smd name="2" x="-0.635" y="-2.6" dx="0.6" dy="2.2" layer="1"/>
<smd name="7" x="-0.635" y="2.6" dx="0.6" dy="2.2" layer="1"/>
<smd name="1" x="-1.905" y="-2.6" dx="0.6" dy="2.2" layer="1"/>
<smd name="3" x="0.635" y="-2.6" dx="0.6" dy="2.2" layer="1"/>
<smd name="4" x="1.905" y="-2.6" dx="0.6" dy="2.2" layer="1"/>
<smd name="8" x="-1.905" y="2.6" dx="0.6" dy="2.2" layer="1"/>
<smd name="6" x="0.635" y="2.6" dx="0.6" dy="2.2" layer="1"/>
<smd name="5" x="1.905" y="2.6" dx="0.6" dy="2.2" layer="1"/>
<text x="-2.667" y="-1.905" size="1.27" layer="25" rot="R90">&gt;NAME</text>
<text x="3.937" y="-1.905" size="1.27" layer="27" rot="R90">&gt;VALUE</text>
<rectangle x1="-2.15" y1="-3.1" x2="-1.66" y2="-2" layer="51"/>
<rectangle x1="-0.88" y1="-3.1" x2="-0.39" y2="-2" layer="51"/>
<rectangle x1="0.39" y1="-3.1" x2="0.88" y2="-2" layer="51"/>
<rectangle x1="1.66" y1="-3.1" x2="2.15" y2="-2" layer="51"/>
<rectangle x1="1.66" y1="2" x2="2.15" y2="3.1" layer="51"/>
<rectangle x1="0.39" y1="2" x2="0.88" y2="3.1" layer="51"/>
<rectangle x1="-0.88" y1="2" x2="-0.39" y2="3.1" layer="51"/>
<rectangle x1="-2.15" y1="2" x2="-1.66" y2="3.1" layer="51"/>
</package>
</packages>
<symbols>
<symbol name="2NUL">
<wire x1="-3.81" y1="3.175" x2="-3.81" y2="1.905" width="0.1524" layer="94"/>
<wire x1="-4.445" y1="2.54" x2="-3.175" y2="2.54" width="0.1524" layer="94"/>
<wire x1="-4.445" y1="-2.54" x2="-3.175" y2="-2.54" width="0.1524" layer="94"/>
<wire x1="-2.54" y1="5.08" x2="-2.54" y2="3.8862" width="0.1524" layer="94"/>
<wire x1="0" y1="5.0546" x2="0" y2="2.6162" width="0.1524" layer="94"/>
<wire x1="0" y1="-2.6162" x2="0" y2="-5.08" width="0.1524" layer="94"/>
<wire x1="-2.54" y1="-3.9116" x2="-2.54" y2="-5.08" width="0.1524" layer="94"/>
<wire x1="5.08" y1="2.54" x2="2.6162" y2="1.3208" width="0.1524" layer="94"/>
<wire x1="5.08" y1="0" x2="-5.08" y2="5.08" width="0.4064" layer="94"/>
<wire x1="-5.08" y1="5.08" x2="-5.08" y2="-5.08" width="0.4064" layer="94"/>
<wire x1="-5.08" y1="-5.08" x2="5.08" y2="0" width="0.4064" layer="94"/>
<text x="2.54" y="5.715" size="1.778" layer="95">&gt;NAME</text>
<text x="2.54" y="-5.08" size="1.778" layer="96">&gt;VALUE</text>
<text x="1.27" y="3.175" size="0.8128" layer="93" rot="R90">ON1</text>
<text x="3.175" y="2.54" size="0.8128" layer="93" rot="R90">ON2</text>
<text x="1.27" y="-5.08" size="0.8128" layer="93" rot="R90">OPT</text>
<text x="-1.27" y="4.445" size="0.8128" layer="93" rot="R90">V+</text>
<text x="-1.27" y="-5.715" size="0.8128" layer="93" rot="R90">V-</text>
<pin name="ON2" x="7.62" y="2.54" visible="pad" length="short" direction="pas" rot="R180"/>
<pin name="ON1" x="0" y="7.62" visible="pad" length="short" direction="pas" rot="R270"/>
<pin name="-IN" x="-7.62" y="-2.54" visible="pad" length="short" direction="in"/>
<pin name="+IN" x="-7.62" y="2.54" visible="pad" length="short" direction="in"/>
<pin name="OUT" x="7.62" y="0" visible="pad" length="short" direction="out" rot="R180"/>
<pin name="OPT" x="0" y="-7.62" visible="pad" length="short" direction="pas" rot="R90"/>
<pin name="V+" x="-2.54" y="7.62" visible="pad" length="short" direction="pwr" rot="R270"/>
<pin name="V-" x="-2.54" y="-7.62" visible="pad" length="short" direction="pwr" rot="R90"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="TL061" prefix="IC">
<description>&lt;b&gt;OP AMP&lt;/b&gt;</description>
<gates>
<gate name="A" symbol="2NUL" x="5.08" y="0"/>
</gates>
<devices>
<device name="P" package="DIL08">
<connects>
<connect gate="A" pin="+IN" pad="3"/>
<connect gate="A" pin="-IN" pad="2"/>
<connect gate="A" pin="ON1" pad="1"/>
<connect gate="A" pin="ON2" pad="5"/>
<connect gate="A" pin="OPT" pad="8"/>
<connect gate="A" pin="OUT" pad="6"/>
<connect gate="A" pin="V+" pad="7"/>
<connect gate="A" pin="V-" pad="4"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="D" package="SO08">
<connects>
<connect gate="A" pin="+IN" pad="3"/>
<connect gate="A" pin="-IN" pad="2"/>
<connect gate="A" pin="ON1" pad="1"/>
<connect gate="A" pin="ON2" pad="5"/>
<connect gate="A" pin="OPT" pad="8"/>
<connect gate="A" pin="OUT" pad="6"/>
<connect gate="A" pin="V+" pad="7"/>
<connect gate="A" pin="V-" pad="4"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="rcl">
<packages>
<package name="R0402">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.4001" x2="0.1999" y2="0.4001" layer="35"/>
</package>
<package name="R0603">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-0.432" y1="-0.356" x2="0.432" y2="-0.356" width="0.1524" layer="51"/>
<wire x1="0.432" y1="0.356" x2="-0.432" y2="0.356" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.983" x2="1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.983" x2="1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.983" x2="-1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.983" x2="-1.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.85" y="0" dx="1" dy="1.1" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1" dy="1.1" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4318" y1="-0.4318" x2="0.8382" y2="0.4318" layer="51"/>
<rectangle x1="-0.8382" y1="-0.4318" x2="-0.4318" y2="0.4318" layer="51"/>
<rectangle x1="-0.1999" y1="-0.4001" x2="0.1999" y2="0.4001" layer="35"/>
</package>
<package name="R0805">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;</description>
<wire x1="-0.41" y1="0.635" x2="0.41" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-0.41" y1="-0.635" x2="0.41" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.95" y="0" dx="1.3" dy="1.5" layer="1"/>
<smd name="2" x="0.95" y="0" dx="1.3" dy="1.5" layer="1"/>
<text x="-0.635" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4064" y1="-0.6985" x2="1.0564" y2="0.7015" layer="51"/>
<rectangle x1="-1.0668" y1="-0.6985" x2="-0.4168" y2="0.7015" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5001" x2="0.1999" y2="0.5001" layer="35"/>
</package>
<package name="R0805W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt; wave soldering&lt;p&gt;</description>
<wire x1="-0.41" y1="0.635" x2="0.41" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-0.41" y1="-0.635" x2="0.41" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.0525" y="0" dx="1.5" dy="1" layer="1"/>
<smd name="2" x="1.0525" y="0" dx="1.5" dy="1" layer="1"/>
<text x="-0.635" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4064" y1="-0.6985" x2="1.0564" y2="0.7015" layer="51"/>
<rectangle x1="-1.0668" y1="-0.6985" x2="-0.4168" y2="0.7015" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5001" x2="0.1999" y2="0.5001" layer="35"/>
</package>
<package name="R1005">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
<package name="R1206">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="0.9525" y1="-0.8128" x2="-0.9652" y2="-0.8128" width="0.1524" layer="51"/>
<wire x1="0.9525" y1="0.8128" x2="-0.9652" y2="0.8128" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="2" x="1.422" y="0" dx="1.6" dy="1.803" layer="1"/>
<smd name="1" x="-1.422" y="0" dx="1.6" dy="1.803" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.6891" y1="-0.8763" x2="-0.9525" y2="0.8763" layer="51"/>
<rectangle x1="0.9525" y1="-0.8763" x2="1.6891" y2="0.8763" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="R1206W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
wave soldering</description>
<wire x1="-0.913" y1="0.8" x2="0.888" y2="0.8" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-0.8" x2="0.888" y2="-0.8" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.499" y="0" dx="1.8" dy="1.2" layer="1"/>
<smd name="2" x="1.499" y="0" dx="1.8" dy="1.2" layer="1"/>
<text x="-1.905" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-0.8763" x2="-0.9009" y2="0.8738" layer="51"/>
<rectangle x1="0.889" y1="-0.8763" x2="1.6391" y2="0.8738" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="R1210">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-0.913" y1="1.219" x2="0.939" y2="1.219" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-1.219" x2="0.939" y2="-1.219" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<text x="-2.54" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-1.3081" x2="-0.9009" y2="1.2918" layer="51"/>
<rectangle x1="0.9144" y1="-1.3081" x2="1.6645" y2="1.2918" layer="51"/>
<rectangle x1="-0.3" y1="-0.8999" x2="0.3" y2="0.8999" layer="35"/>
</package>
<package name="R1210W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
wave soldering</description>
<wire x1="-0.913" y1="1.219" x2="0.939" y2="1.219" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-1.219" x2="0.939" y2="-1.219" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.499" y="0" dx="1.8" dy="1.8" layer="1"/>
<smd name="2" x="1.499" y="0" dx="1.8" dy="1.8" layer="1"/>
<text x="-2.54" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-1.3081" x2="-0.9009" y2="1.2918" layer="51"/>
<rectangle x1="0.9144" y1="-1.3081" x2="1.6645" y2="1.2918" layer="51"/>
<rectangle x1="-0.3" y1="-0.8001" x2="0.3" y2="0.8001" layer="35"/>
</package>
<package name="R2010">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="51"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="51"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<smd name="2" x="2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<text x="-3.175" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-3.175" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
</package>
<package name="R2010W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
wave soldering</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="51"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="51"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-2.311" y="0" dx="2" dy="1.8" layer="1"/>
<smd name="2" x="2.311" y="0" dx="2" dy="1.8" layer="1"/>
<text x="-2.54" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
</package>
<package name="R2012">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-0.41" y1="0.635" x2="0.41" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-0.41" y1="-0.635" x2="0.41" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.85" y="0" dx="1.3" dy="1.5" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1.3" dy="1.5" layer="1"/>
<text x="-0.635" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4064" y1="-0.6985" x2="1.0564" y2="0.7015" layer="51"/>
<rectangle x1="-1.0668" y1="-0.6985" x2="-0.4168" y2="0.7015" layer="51"/>
<rectangle x1="-0.1001" y1="-0.5999" x2="0.1001" y2="0.5999" layer="35"/>
</package>
<package name="R2012W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
wave soldering</description>
<wire x1="-0.41" y1="0.635" x2="0.41" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-0.41" y1="-0.635" x2="0.41" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.94" y="0" dx="1.5" dy="1" layer="1"/>
<smd name="2" x="0.94" y="0" dx="1.5" dy="1" layer="1"/>
<text x="-0.635" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4064" y1="-0.6985" x2="1.0564" y2="0.7015" layer="51"/>
<rectangle x1="-1.0668" y1="-0.6985" x2="-0.4168" y2="0.7015" layer="51"/>
<rectangle x1="-0.1001" y1="-0.5999" x2="0.1001" y2="0.5999" layer="35"/>
</package>
<package name="R2512">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="51"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="51"/>
<wire x1="-3.973" y1="1.983" x2="3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="1.983" x2="3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="-1.983" x2="-3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-3.973" y1="-1.983" x2="-3.973" y2="1.983" width="0.0508" layer="39"/>
<smd name="1" x="-2.8" y="0" dx="1.8" dy="3.2" layer="1"/>
<smd name="2" x="2.8" y="0" dx="1.8" dy="3.2" layer="1"/>
<text x="-2.54" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R2512W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
wave soldering</description>
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="51"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="51"/>
<wire x1="-3.973" y1="1.983" x2="3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="1.983" x2="3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="-1.983" x2="-3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-3.973" y1="-1.983" x2="-3.973" y2="1.983" width="0.0508" layer="39"/>
<smd name="1" x="-2.896" y="0" dx="2" dy="2.1" layer="1"/>
<smd name="2" x="2.896" y="0" dx="2" dy="2.1" layer="1"/>
<text x="-1.905" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R3216">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-0.913" y1="0.8" x2="0.888" y2="0.8" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-0.8" x2="0.888" y2="-0.8" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<text x="-1.905" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-0.8763" x2="-0.9009" y2="0.8738" layer="51"/>
<rectangle x1="0.889" y1="-0.8763" x2="1.6391" y2="0.8738" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="R3216W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
wave soldering</description>
<wire x1="-0.913" y1="0.8" x2="0.888" y2="0.8" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-0.8" x2="0.888" y2="-0.8" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.499" y="0" dx="1.8" dy="1.2" layer="1"/>
<smd name="2" x="1.499" y="0" dx="1.8" dy="1.2" layer="1"/>
<text x="-1.905" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-0.8763" x2="-0.9009" y2="0.8738" layer="51"/>
<rectangle x1="0.889" y1="-0.8763" x2="1.6391" y2="0.8738" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="R3225">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-0.913" y1="1.219" x2="0.939" y2="1.219" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-1.219" x2="0.939" y2="-1.219" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<text x="-2.54" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-1.3081" x2="-0.9009" y2="1.2918" layer="51"/>
<rectangle x1="0.9144" y1="-1.3081" x2="1.6645" y2="1.2918" layer="51"/>
<rectangle x1="-0.3" y1="-1" x2="0.3" y2="1" layer="35"/>
</package>
<package name="R3225W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
wave soldering</description>
<wire x1="-0.913" y1="1.219" x2="0.939" y2="1.219" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-1.219" x2="0.939" y2="-1.219" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.499" y="0" dx="1.8" dy="1.8" layer="1"/>
<smd name="2" x="1.499" y="0" dx="1.8" dy="1.8" layer="1"/>
<text x="-1.905" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-1.3081" x2="-0.9009" y2="1.2918" layer="51"/>
<rectangle x1="0.9144" y1="-1.3081" x2="1.6645" y2="1.2918" layer="51"/>
<rectangle x1="-0.3" y1="-1" x2="0.3" y2="1" layer="35"/>
</package>
<package name="R5025">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="51"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="51"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<smd name="2" x="2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<text x="-3.175" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-3.175" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R5025W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
wave soldering</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="51"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="51"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-2.311" y="0" dx="2" dy="1.8" layer="1"/>
<smd name="2" x="2.311" y="0" dx="2" dy="1.8" layer="1"/>
<text x="-3.175" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-3.175" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R6332">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
Source: http://download.siliconexpert.com/pdfs/2005/02/24/Semi_Ap/2/VSH/Resistor/dcrcwfre.pdf</description>
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="51"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="51"/>
<wire x1="-3.973" y1="1.983" x2="3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="1.983" x2="3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="-1.983" x2="-3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-3.973" y1="-1.983" x2="-3.973" y2="1.983" width="0.0508" layer="39"/>
<smd name="1" x="-3.1" y="0" dx="1" dy="3.2" layer="1"/>
<smd name="2" x="3.1" y="0" dx="1" dy="3.2" layer="1"/>
<text x="-2.54" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R6332W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt; wave soldering&lt;p&gt;
Source: http://download.siliconexpert.com/pdfs/2005/02/24/Semi_Ap/2/VSH/Resistor/dcrcwfre.pdf</description>
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="51"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="51"/>
<wire x1="-3.973" y1="1.983" x2="3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="1.983" x2="3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="-1.983" x2="-3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-3.973" y1="-1.983" x2="-3.973" y2="1.983" width="0.0508" layer="39"/>
<smd name="1" x="-3.196" y="0" dx="1.2" dy="3.2" layer="1"/>
<smd name="2" x="3.196" y="0" dx="1.2" dy="3.2" layer="1"/>
<text x="-2.54" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="M0805">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.10 W</description>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="0.7112" y1="0.635" x2="-0.7112" y2="0.635" width="0.1524" layer="51"/>
<wire x1="0.7112" y1="-0.635" x2="-0.7112" y2="-0.635" width="0.1524" layer="51"/>
<smd name="1" x="-0.95" y="0" dx="1.3" dy="1.6" layer="1"/>
<smd name="2" x="0.95" y="0" dx="1.3" dy="1.6" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.0414" y1="-0.7112" x2="-0.6858" y2="0.7112" layer="51"/>
<rectangle x1="0.6858" y1="-0.7112" x2="1.0414" y2="0.7112" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5999" x2="0.1999" y2="0.5999" layer="35"/>
</package>
<package name="M1206">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="1.143" y1="0.8382" x2="-1.143" y2="0.8382" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-0.8382" x2="-1.143" y2="-0.8382" width="0.1524" layer="51"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-0.9144" x2="-1.1176" y2="0.9144" layer="51"/>
<rectangle x1="1.1176" y1="-0.9144" x2="1.7018" y2="0.9144" layer="51"/>
<rectangle x1="-0.3" y1="-0.8001" x2="0.3" y2="0.8001" layer="35"/>
</package>
<package name="M1406">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.12 W</description>
<wire x1="-2.973" y1="0.983" x2="2.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="-0.983" x2="-2.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.973" y1="-0.983" x2="-2.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="0.983" x2="2.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.3208" y1="0.762" x2="-1.3208" y2="0.762" width="0.1524" layer="51"/>
<wire x1="1.3208" y1="-0.762" x2="-1.3208" y2="-0.762" width="0.1524" layer="51"/>
<smd name="1" x="-1.7" y="0" dx="1.4" dy="1.8" layer="1"/>
<smd name="2" x="1.7" y="0" dx="1.4" dy="1.8" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.8542" y1="-0.8382" x2="-1.2954" y2="0.8382" layer="51"/>
<rectangle x1="1.2954" y1="-0.8382" x2="1.8542" y2="0.8382" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="M2012">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.10 W</description>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="0.7112" y1="0.635" x2="-0.7112" y2="0.635" width="0.1524" layer="51"/>
<wire x1="0.7112" y1="-0.635" x2="-0.7112" y2="-0.635" width="0.1524" layer="51"/>
<smd name="1" x="-0.95" y="0" dx="1.3" dy="1.6" layer="1"/>
<smd name="2" x="0.95" y="0" dx="1.3" dy="1.6" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.0414" y1="-0.7112" x2="-0.6858" y2="0.7112" layer="51"/>
<rectangle x1="0.6858" y1="-0.7112" x2="1.0414" y2="0.7112" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5999" x2="0.1999" y2="0.5999" layer="35"/>
</package>
<package name="M2309">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-4.473" y1="1.483" x2="4.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="4.473" y1="-1.483" x2="-4.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-4.473" y1="-1.483" x2="-4.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="4.473" y1="1.483" x2="4.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.413" y1="1.1684" x2="-2.4384" y2="1.1684" width="0.1524" layer="51"/>
<wire x1="2.413" y1="-1.1684" x2="-2.413" y2="-1.1684" width="0.1524" layer="51"/>
<smd name="1" x="-2.85" y="0" dx="1.5" dy="2.6" layer="1"/>
<smd name="2" x="2.85" y="0" dx="1.5" dy="2.6" layer="1"/>
<text x="-1.905" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.048" y1="-1.2446" x2="-2.3876" y2="1.2446" layer="51"/>
<rectangle x1="2.3876" y1="-1.2446" x2="3.048" y2="1.2446" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="M3216">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="1.143" y1="0.8382" x2="-1.143" y2="0.8382" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-0.8382" x2="-1.143" y2="-0.8382" width="0.1524" layer="51"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-0.9144" x2="-1.1176" y2="0.9144" layer="51"/>
<rectangle x1="1.1176" y1="-0.9144" x2="1.7018" y2="0.9144" layer="51"/>
<rectangle x1="-0.3" y1="-0.8001" x2="0.3" y2="0.8001" layer="35"/>
</package>
<package name="M3516">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.12 W</description>
<wire x1="-2.973" y1="0.983" x2="2.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="-0.983" x2="-2.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.973" y1="-0.983" x2="-2.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="0.983" x2="2.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.3208" y1="0.762" x2="-1.3208" y2="0.762" width="0.1524" layer="51"/>
<wire x1="1.3208" y1="-0.762" x2="-1.3208" y2="-0.762" width="0.1524" layer="51"/>
<smd name="1" x="-1.7" y="0" dx="1.4" dy="1.8" layer="1"/>
<smd name="2" x="1.7" y="0" dx="1.4" dy="1.8" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.8542" y1="-0.8382" x2="-1.2954" y2="0.8382" layer="51"/>
<rectangle x1="1.2954" y1="-0.8382" x2="1.8542" y2="0.8382" layer="51"/>
<rectangle x1="-0.4001" y1="-0.7" x2="0.4001" y2="0.7" layer="35"/>
</package>
<package name="M5923">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-4.473" y1="1.483" x2="4.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="4.473" y1="-1.483" x2="-4.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-4.473" y1="-1.483" x2="-4.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="4.473" y1="1.483" x2="4.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.413" y1="1.1684" x2="-2.4384" y2="1.1684" width="0.1524" layer="51"/>
<wire x1="2.413" y1="-1.1684" x2="-2.413" y2="-1.1684" width="0.1524" layer="51"/>
<smd name="1" x="-2.85" y="0" dx="1.5" dy="2.6" layer="1"/>
<smd name="2" x="2.85" y="0" dx="1.5" dy="2.6" layer="1"/>
<text x="-1.905" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.048" y1="-1.2446" x2="-2.3876" y2="1.2446" layer="51"/>
<rectangle x1="2.3876" y1="-1.2446" x2="3.048" y2="1.2446" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="0204/5">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0204, grid 5 mm</description>
<wire x1="2.54" y1="0" x2="2.032" y2="0" width="0.508" layer="51"/>
<wire x1="-2.54" y1="0" x2="-2.032" y2="0" width="0.508" layer="51"/>
<wire x1="-1.778" y1="0.635" x2="-1.524" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-1.778" y1="-0.635" x2="-1.524" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="1.524" y1="-0.889" x2="1.778" y2="-0.635" width="0.1524" layer="21" curve="90"/>
<wire x1="1.524" y1="0.889" x2="1.778" y2="0.635" width="0.1524" layer="21" curve="-90"/>
<wire x1="-1.778" y1="-0.635" x2="-1.778" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-1.524" y1="0.889" x2="-1.27" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="0.762" x2="-1.27" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="-0.889" x2="-1.27" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="-0.762" x2="-1.27" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.143" y1="0.762" x2="1.27" y2="0.889" width="0.1524" layer="21"/>
<wire x1="1.143" y1="0.762" x2="-1.143" y2="0.762" width="0.1524" layer="21"/>
<wire x1="1.143" y1="-0.762" x2="1.27" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.143" y1="-0.762" x2="-1.143" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="1.524" y1="0.889" x2="1.27" y2="0.889" width="0.1524" layer="21"/>
<wire x1="1.524" y1="-0.889" x2="1.27" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.778" y1="-0.635" x2="1.778" y2="0.635" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.0066" y="1.1684" size="0.9906" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.1336" y="-2.3114" size="0.9906" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-2.032" y1="-0.254" x2="-1.778" y2="0.254" layer="51"/>
<rectangle x1="1.778" y1="-0.254" x2="2.032" y2="0.254" layer="51"/>
</package>
<package name="0204/7">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0204, grid 7.5 mm</description>
<wire x1="3.81" y1="0" x2="2.921" y2="0" width="0.508" layer="51"/>
<wire x1="-3.81" y1="0" x2="-2.921" y2="0" width="0.508" layer="51"/>
<wire x1="-2.54" y1="0.762" x2="-2.286" y2="1.016" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.54" y1="-0.762" x2="-2.286" y2="-1.016" width="0.1524" layer="21" curve="90"/>
<wire x1="2.286" y1="-1.016" x2="2.54" y2="-0.762" width="0.1524" layer="21" curve="90"/>
<wire x1="2.286" y1="1.016" x2="2.54" y2="0.762" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.54" y1="-0.762" x2="-2.54" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="1.016" x2="-1.905" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-1.778" y1="0.889" x2="-1.905" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="-1.016" x2="-1.905" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-1.778" y1="-0.889" x2="-1.905" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="1.778" y1="0.889" x2="1.905" y2="1.016" width="0.1524" layer="21"/>
<wire x1="1.778" y1="0.889" x2="-1.778" y2="0.889" width="0.1524" layer="21"/>
<wire x1="1.778" y1="-0.889" x2="1.905" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="1.778" y1="-0.889" x2="-1.778" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="2.286" y1="1.016" x2="1.905" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.286" y1="-1.016" x2="1.905" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.54" y1="-0.762" x2="2.54" y2="0.762" width="0.1524" layer="21"/>
<pad name="1" x="-3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.54" y="1.2954" size="0.9906" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.6256" y="-0.4826" size="0.9906" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="2.54" y1="-0.254" x2="2.921" y2="0.254" layer="21"/>
<rectangle x1="-2.921" y1="-0.254" x2="-2.54" y2="0.254" layer="21"/>
</package>
<package name="0204V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0204, grid 2.5 mm</description>
<wire x1="-1.27" y1="0" x2="1.27" y2="0" width="0.508" layer="51"/>
<wire x1="-0.127" y1="0" x2="0.127" y2="0" width="0.508" layer="21"/>
<circle x="-1.27" y="0" radius="0.889" width="0.1524" layer="51"/>
<circle x="-1.27" y="0" radius="0.635" width="0.0508" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.1336" y="1.1684" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.1336" y="-2.3114" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="0207/10">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 10 mm</description>
<wire x1="5.08" y1="0" x2="4.064" y2="0" width="0.6096" layer="51"/>
<wire x1="-5.08" y1="0" x2="-4.064" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="21"/>
<pad name="1" x="-5.08" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.048" y="1.524" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.2606" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="3.175" y1="-0.3048" x2="4.0386" y2="0.3048" layer="21"/>
<rectangle x1="-4.0386" y1="-0.3048" x2="-3.175" y2="0.3048" layer="21"/>
</package>
<package name="0207/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 12 mm</description>
<wire x1="6.35" y1="0" x2="5.334" y2="0" width="0.6096" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.334" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="4.445" y1="0" x2="4.064" y2="0" width="0.6096" layer="21"/>
<wire x1="-4.445" y1="0" x2="-4.064" y2="0" width="0.6096" layer="21"/>
<pad name="1" x="-6.35" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.175" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="3.175" y1="-0.3048" x2="4.0386" y2="0.3048" layer="21"/>
<rectangle x1="-4.0386" y1="-0.3048" x2="-3.175" y2="0.3048" layer="21"/>
<rectangle x1="4.445" y1="-0.3048" x2="5.3086" y2="0.3048" layer="21"/>
<rectangle x1="-5.3086" y1="-0.3048" x2="-4.445" y2="0.3048" layer="21"/>
</package>
<package name="0207/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 15mm</description>
<wire x1="7.62" y1="0" x2="6.604" y2="0" width="0.6096" layer="51"/>
<wire x1="-7.62" y1="0" x2="-6.604" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="5.715" y1="0" x2="4.064" y2="0" width="0.6096" layer="21"/>
<wire x1="-5.715" y1="0" x2="-4.064" y2="0" width="0.6096" layer="21"/>
<pad name="1" x="-7.62" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.175" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="3.175" y1="-0.3048" x2="4.0386" y2="0.3048" layer="21"/>
<rectangle x1="-4.0386" y1="-0.3048" x2="-3.175" y2="0.3048" layer="21"/>
<rectangle x1="5.715" y1="-0.3048" x2="6.5786" y2="0.3048" layer="21"/>
<rectangle x1="-6.5786" y1="-0.3048" x2="-5.715" y2="0.3048" layer="21"/>
</package>
<package name="0207/2V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 2.5 mm</description>
<wire x1="-1.27" y1="0" x2="-0.381" y2="0" width="0.6096" layer="51"/>
<wire x1="-0.254" y1="0" x2="0.254" y2="0" width="0.6096" layer="21"/>
<wire x1="0.381" y1="0" x2="1.27" y2="0" width="0.6096" layer="51"/>
<circle x="-1.27" y="0" radius="1.27" width="0.1524" layer="21"/>
<circle x="-1.27" y="0" radius="1.016" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-0.0508" y="1.016" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.0508" y="-2.2352" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="0207/5V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 5 mm</description>
<wire x1="-2.54" y1="0" x2="-0.889" y2="0" width="0.6096" layer="51"/>
<wire x1="-0.762" y1="0" x2="0.762" y2="0" width="0.6096" layer="21"/>
<wire x1="0.889" y1="0" x2="2.54" y2="0" width="0.6096" layer="51"/>
<circle x="-2.54" y="0" radius="1.27" width="0.1016" layer="21"/>
<circle x="-2.54" y="0" radius="1.016" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-1.143" y="0.889" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.143" y="-2.159" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="0207/7">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 7.5 mm</description>
<wire x1="-3.81" y1="0" x2="-3.429" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="51"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="51"/>
<wire x1="3.429" y1="0" x2="3.81" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.54" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-0.5588" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-3.429" y1="-0.3048" x2="-3.175" y2="0.3048" layer="51"/>
<rectangle x1="3.175" y1="-0.3048" x2="3.429" y2="0.3048" layer="51"/>
</package>
<package name="0309/10">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0309, grid 10mm</description>
<wire x1="-4.699" y1="0" x2="-5.08" y2="0" width="0.6096" layer="51"/>
<wire x1="-4.318" y1="1.27" x2="-4.064" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.318" y1="-1.27" x2="-4.064" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="4.064" y1="-1.524" x2="4.318" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="4.064" y1="1.524" x2="4.318" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.318" y1="-1.27" x2="-4.318" y2="1.27" width="0.1524" layer="51"/>
<wire x1="-4.064" y1="1.524" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="1.397" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="-1.524" x2="-3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="-1.397" x2="-3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="1.397" x2="3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="1.397" x2="-3.302" y2="1.397" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-1.397" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-1.397" x2="-3.302" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="4.064" y1="1.524" x2="3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-1.524" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="4.318" y1="-1.27" x2="4.318" y2="1.27" width="0.1524" layer="51"/>
<wire x1="5.08" y1="0" x2="4.699" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-5.08" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="0.8128" shape="octagon"/>
<text x="-4.191" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-4.6228" y1="-0.3048" x2="-4.318" y2="0.3048" layer="51"/>
<rectangle x1="4.318" y1="-0.3048" x2="4.6228" y2="0.3048" layer="51"/>
</package>
<package name="0309/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0309, grid 12.5 mm</description>
<wire x1="6.35" y1="0" x2="5.08" y2="0" width="0.6096" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.08" y2="0" width="0.6096" layer="51"/>
<wire x1="-4.318" y1="1.27" x2="-4.064" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.318" y1="-1.27" x2="-4.064" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="4.064" y1="-1.524" x2="4.318" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="4.064" y1="1.524" x2="4.318" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.318" y1="-1.27" x2="-4.318" y2="1.27" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="1.524" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="1.397" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="-1.524" x2="-3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="-1.397" x2="-3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="1.397" x2="3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="1.397" x2="-3.302" y2="1.397" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-1.397" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-1.397" x2="-3.302" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="4.064" y1="1.524" x2="3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-1.524" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="4.318" y1="-1.27" x2="4.318" y2="1.27" width="0.1524" layer="21"/>
<pad name="1" x="-6.35" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="0.8128" shape="octagon"/>
<text x="-4.191" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="4.318" y1="-0.3048" x2="5.1816" y2="0.3048" layer="21"/>
<rectangle x1="-5.1816" y1="-0.3048" x2="-4.318" y2="0.3048" layer="21"/>
</package>
<package name="0309V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0309, grid 2.5 mm</description>
<wire x1="1.27" y1="0" x2="0.635" y2="0" width="0.6096" layer="51"/>
<wire x1="-0.635" y1="0" x2="-1.27" y2="0" width="0.6096" layer="51"/>
<circle x="-1.27" y="0" radius="1.524" width="0.1524" layer="21"/>
<circle x="-1.27" y="0" radius="0.762" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="0.254" y="1.016" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="0.254" y="-2.2098" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="0.254" y1="-0.3048" x2="0.5588" y2="0.3048" layer="51"/>
<rectangle x1="-0.635" y1="-0.3048" x2="-0.3302" y2="0.3048" layer="51"/>
<rectangle x1="-0.3302" y1="-0.3048" x2="0.254" y2="0.3048" layer="21"/>
</package>
<package name="0411/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0411, grid 12.5 mm</description>
<wire x1="6.35" y1="0" x2="5.461" y2="0" width="0.762" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.461" y2="0" width="0.762" layer="51"/>
<wire x1="5.08" y1="-1.651" x2="5.08" y2="1.651" width="0.1524" layer="21"/>
<wire x1="4.699" y1="2.032" x2="5.08" y2="1.651" width="0.1524" layer="21" curve="-90"/>
<wire x1="-5.08" y1="-1.651" x2="-4.699" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="4.699" y1="-2.032" x2="5.08" y2="-1.651" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="1.651" x2="-4.699" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="2.032" x2="4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="3.937" y1="1.905" x2="4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-2.032" x2="4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-1.905" x2="4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="1.905" x2="-4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="1.905" x2="3.937" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.905" x2="-4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.905" x2="3.937" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.651" x2="-5.08" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="2.032" x2="-4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="-2.032" x2="-4.064" y2="-2.032" width="0.1524" layer="21"/>
<pad name="1" x="-6.35" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="0.9144" shape="octagon"/>
<text x="-5.08" y="2.413" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.5814" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-5.3594" y1="-0.381" x2="-5.08" y2="0.381" layer="21"/>
<rectangle x1="5.08" y1="-0.381" x2="5.3594" y2="0.381" layer="21"/>
</package>
<package name="0411/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0411, grid 15 mm</description>
<wire x1="5.08" y1="-1.651" x2="5.08" y2="1.651" width="0.1524" layer="21"/>
<wire x1="4.699" y1="2.032" x2="5.08" y2="1.651" width="0.1524" layer="21" curve="-90"/>
<wire x1="-5.08" y1="-1.651" x2="-4.699" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="4.699" y1="-2.032" x2="5.08" y2="-1.651" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="1.651" x2="-4.699" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="2.032" x2="4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="3.937" y1="1.905" x2="4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-2.032" x2="4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-1.905" x2="4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="1.905" x2="-4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="1.905" x2="3.937" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.905" x2="-4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.905" x2="3.937" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.651" x2="-5.08" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="2.032" x2="-4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="-2.032" x2="-4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-7.62" y1="0" x2="-6.35" y2="0" width="0.762" layer="51"/>
<wire x1="6.35" y1="0" x2="7.62" y2="0" width="0.762" layer="51"/>
<pad name="1" x="-7.62" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="0.9144" shape="octagon"/>
<text x="-5.08" y="2.413" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.5814" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="5.08" y1="-0.381" x2="6.477" y2="0.381" layer="21"/>
<rectangle x1="-6.477" y1="-0.381" x2="-5.08" y2="0.381" layer="21"/>
</package>
<package name="0411V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0411, grid 3.81 mm</description>
<wire x1="1.27" y1="0" x2="0.3048" y2="0" width="0.762" layer="51"/>
<wire x1="-1.5748" y1="0" x2="-2.54" y2="0" width="0.762" layer="51"/>
<circle x="-2.54" y="0" radius="2.032" width="0.1524" layer="21"/>
<circle x="-2.54" y="0" radius="1.016" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.9144" shape="octagon"/>
<text x="-0.508" y="1.143" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.5334" y="-2.413" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-1.4732" y1="-0.381" x2="0.2032" y2="0.381" layer="21"/>
</package>
<package name="0414/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0414, grid 15 mm</description>
<wire x1="7.62" y1="0" x2="6.604" y2="0" width="0.8128" layer="51"/>
<wire x1="-7.62" y1="0" x2="-6.604" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.096" y1="1.905" x2="-5.842" y2="2.159" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.096" y1="-1.905" x2="-5.842" y2="-2.159" width="0.1524" layer="21" curve="90"/>
<wire x1="5.842" y1="-2.159" x2="6.096" y2="-1.905" width="0.1524" layer="21" curve="90"/>
<wire x1="5.842" y1="2.159" x2="6.096" y2="1.905" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.096" y1="-1.905" x2="-6.096" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-5.842" y1="2.159" x2="-4.953" y2="2.159" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="2.032" x2="-4.953" y2="2.159" width="0.1524" layer="21"/>
<wire x1="-5.842" y1="-2.159" x2="-4.953" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="-2.032" x2="-4.953" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.032" x2="4.953" y2="2.159" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.032" x2="-4.826" y2="2.032" width="0.1524" layer="21"/>
<wire x1="4.826" y1="-2.032" x2="4.953" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="4.826" y1="-2.032" x2="-4.826" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="5.842" y1="2.159" x2="4.953" y2="2.159" width="0.1524" layer="21"/>
<wire x1="5.842" y1="-2.159" x2="4.953" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="6.096" y1="-1.905" x2="6.096" y2="1.905" width="0.1524" layer="21"/>
<pad name="1" x="-7.62" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="1.016" shape="octagon"/>
<text x="-6.096" y="2.5654" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.318" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="6.096" y1="-0.4064" x2="6.5024" y2="0.4064" layer="21"/>
<rectangle x1="-6.5024" y1="-0.4064" x2="-6.096" y2="0.4064" layer="21"/>
</package>
<package name="0414V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0414, grid 5 mm</description>
<wire x1="2.54" y1="0" x2="1.397" y2="0" width="0.8128" layer="51"/>
<wire x1="-2.54" y1="0" x2="-1.397" y2="0" width="0.8128" layer="51"/>
<circle x="-2.54" y="0" radius="2.159" width="0.1524" layer="21"/>
<circle x="-2.54" y="0" radius="1.143" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="1.016" shape="octagon"/>
<text x="-0.381" y="1.1684" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.381" y="-2.3622" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-1.2954" y1="-0.4064" x2="1.2954" y2="0.4064" layer="21"/>
</package>
<package name="0617/17">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0617, grid 17.5 mm</description>
<wire x1="-8.89" y1="0" x2="-8.636" y2="0" width="0.8128" layer="51"/>
<wire x1="-7.874" y1="3.048" x2="-6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="2.794" x2="-6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-7.874" y1="-3.048" x2="-6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="-2.794" x2="-6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="2.794" x2="6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="2.794" x2="-6.731" y2="2.794" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.794" x2="6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.794" x2="-6.731" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="7.874" y1="3.048" x2="6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="7.874" y1="-3.048" x2="6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-8.255" y1="-2.667" x2="-8.255" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-8.255" y1="1.016" x2="-8.255" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="-8.255" y1="1.016" x2="-8.255" y2="2.667" width="0.1524" layer="21"/>
<wire x1="8.255" y1="-2.667" x2="8.255" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="8.255" y1="1.016" x2="8.255" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="8.255" y1="1.016" x2="8.255" y2="2.667" width="0.1524" layer="21"/>
<wire x1="8.636" y1="0" x2="8.89" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.255" y1="2.667" x2="-7.874" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="7.874" y1="3.048" x2="8.255" y2="2.667" width="0.1524" layer="21" curve="-90"/>
<wire x1="-8.255" y1="-2.667" x2="-7.874" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="7.874" y1="-3.048" x2="8.255" y2="-2.667" width="0.1524" layer="21" curve="90"/>
<pad name="1" x="-8.89" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="8.89" y="0" drill="1.016" shape="octagon"/>
<text x="-8.128" y="3.4544" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-6.096" y="-0.7112" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-8.5344" y1="-0.4064" x2="-8.2296" y2="0.4064" layer="51"/>
<rectangle x1="8.2296" y1="-0.4064" x2="8.5344" y2="0.4064" layer="51"/>
</package>
<package name="0617/22">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0617, grid 22.5 mm</description>
<wire x1="-10.287" y1="0" x2="-11.43" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.255" y1="-2.667" x2="-8.255" y2="2.667" width="0.1524" layer="21"/>
<wire x1="-7.874" y1="3.048" x2="-6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="2.794" x2="-6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-7.874" y1="-3.048" x2="-6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="-2.794" x2="-6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="2.794" x2="6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="2.794" x2="-6.731" y2="2.794" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.794" x2="6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.794" x2="-6.731" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="7.874" y1="3.048" x2="6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="7.874" y1="-3.048" x2="6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="8.255" y1="-2.667" x2="8.255" y2="2.667" width="0.1524" layer="21"/>
<wire x1="11.43" y1="0" x2="10.287" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.255" y1="2.667" x2="-7.874" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="-8.255" y1="-2.667" x2="-7.874" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="7.874" y1="3.048" x2="8.255" y2="2.667" width="0.1524" layer="21" curve="-90"/>
<wire x1="7.874" y1="-3.048" x2="8.255" y2="-2.667" width="0.1524" layer="21" curve="90"/>
<pad name="1" x="-11.43" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.43" y="0" drill="1.016" shape="octagon"/>
<text x="-8.255" y="3.4544" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-6.477" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-10.1854" y1="-0.4064" x2="-8.255" y2="0.4064" layer="21"/>
<rectangle x1="8.255" y1="-0.4064" x2="10.1854" y2="0.4064" layer="21"/>
</package>
<package name="0617V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0617, grid 5 mm</description>
<wire x1="-2.54" y1="0" x2="-1.27" y2="0" width="0.8128" layer="51"/>
<wire x1="1.27" y1="0" x2="2.54" y2="0" width="0.8128" layer="51"/>
<circle x="-2.54" y="0" radius="3.048" width="0.1524" layer="21"/>
<circle x="-2.54" y="0" radius="1.143" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="1.016" shape="octagon"/>
<text x="0.635" y="1.4224" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="0.635" y="-2.6162" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-1.3208" y1="-0.4064" x2="1.3208" y2="0.4064" layer="21"/>
</package>
<package name="0922/22">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0922, grid 22.5 mm</description>
<wire x1="11.43" y1="0" x2="10.795" y2="0" width="0.8128" layer="51"/>
<wire x1="-11.43" y1="0" x2="-10.795" y2="0" width="0.8128" layer="51"/>
<wire x1="-10.16" y1="-4.191" x2="-10.16" y2="4.191" width="0.1524" layer="21"/>
<wire x1="-9.779" y1="4.572" x2="-8.89" y2="4.572" width="0.1524" layer="21"/>
<wire x1="-8.636" y1="4.318" x2="-8.89" y2="4.572" width="0.1524" layer="21"/>
<wire x1="-9.779" y1="-4.572" x2="-8.89" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="-8.636" y1="-4.318" x2="-8.89" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="8.636" y1="4.318" x2="8.89" y2="4.572" width="0.1524" layer="21"/>
<wire x1="8.636" y1="4.318" x2="-8.636" y2="4.318" width="0.1524" layer="21"/>
<wire x1="8.636" y1="-4.318" x2="8.89" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="8.636" y1="-4.318" x2="-8.636" y2="-4.318" width="0.1524" layer="21"/>
<wire x1="9.779" y1="4.572" x2="8.89" y2="4.572" width="0.1524" layer="21"/>
<wire x1="9.779" y1="-4.572" x2="8.89" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-4.191" x2="10.16" y2="4.191" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-4.191" x2="-9.779" y2="-4.572" width="0.1524" layer="21" curve="90"/>
<wire x1="-10.16" y1="4.191" x2="-9.779" y2="4.572" width="0.1524" layer="21" curve="-90"/>
<wire x1="9.779" y1="-4.572" x2="10.16" y2="-4.191" width="0.1524" layer="21" curve="90"/>
<wire x1="9.779" y1="4.572" x2="10.16" y2="4.191" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-11.43" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.43" y="0" drill="1.016" shape="octagon"/>
<text x="-10.16" y="5.1054" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-6.477" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-10.7188" y1="-0.4064" x2="-10.16" y2="0.4064" layer="51"/>
<rectangle x1="10.16" y1="-0.4064" x2="10.3124" y2="0.4064" layer="21"/>
<rectangle x1="-10.3124" y1="-0.4064" x2="-10.16" y2="0.4064" layer="21"/>
<rectangle x1="10.16" y1="-0.4064" x2="10.7188" y2="0.4064" layer="51"/>
</package>
<package name="P0613V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0613, grid 5 mm</description>
<wire x1="2.54" y1="0" x2="1.397" y2="0" width="0.8128" layer="51"/>
<wire x1="-2.54" y1="0" x2="-1.397" y2="0" width="0.8128" layer="51"/>
<circle x="-2.54" y="0" radius="2.286" width="0.1524" layer="21"/>
<circle x="-2.54" y="0" radius="1.143" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="1.016" shape="octagon"/>
<text x="-0.254" y="1.143" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.254" y="-2.413" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-1.2954" y1="-0.4064" x2="1.3208" y2="0.4064" layer="21"/>
</package>
<package name="P0613/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0613, grid 15 mm</description>
<wire x1="7.62" y1="0" x2="6.985" y2="0" width="0.8128" layer="51"/>
<wire x1="-7.62" y1="0" x2="-6.985" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.477" y1="2.032" x2="-6.223" y2="2.286" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.477" y1="-2.032" x2="-6.223" y2="-2.286" width="0.1524" layer="21" curve="90"/>
<wire x1="6.223" y1="-2.286" x2="6.477" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="6.223" y1="2.286" x2="6.477" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.223" y1="2.286" x2="-5.334" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-5.207" y1="2.159" x2="-5.334" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-6.223" y1="-2.286" x2="-5.334" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="-5.207" y1="-2.159" x2="-5.334" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="5.207" y1="2.159" x2="5.334" y2="2.286" width="0.1524" layer="21"/>
<wire x1="5.207" y1="2.159" x2="-5.207" y2="2.159" width="0.1524" layer="21"/>
<wire x1="5.207" y1="-2.159" x2="5.334" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="5.207" y1="-2.159" x2="-5.207" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="6.223" y1="2.286" x2="5.334" y2="2.286" width="0.1524" layer="21"/>
<wire x1="6.223" y1="-2.286" x2="5.334" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-0.635" x2="6.477" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-0.635" x2="6.477" y2="0.635" width="0.1524" layer="51"/>
<wire x1="6.477" y1="2.032" x2="6.477" y2="0.635" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="-2.032" x2="-6.477" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="0.635" x2="-6.477" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-6.477" y1="0.635" x2="-6.477" y2="2.032" width="0.1524" layer="21"/>
<pad name="1" x="-7.62" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="1.016" shape="octagon"/>
<text x="-6.477" y="2.6924" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.318" y="-0.7112" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-7.0358" y1="-0.4064" x2="-6.477" y2="0.4064" layer="51"/>
<rectangle x1="6.477" y1="-0.4064" x2="7.0358" y2="0.4064" layer="51"/>
</package>
<package name="P0817/22">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0817, grid 22.5 mm</description>
<wire x1="-10.414" y1="0" x2="-11.43" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.509" y1="-3.429" x2="-8.509" y2="3.429" width="0.1524" layer="21"/>
<wire x1="-8.128" y1="3.81" x2="-7.239" y2="3.81" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="3.556" x2="-7.239" y2="3.81" width="0.1524" layer="21"/>
<wire x1="-8.128" y1="-3.81" x2="-7.239" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="-3.556" x2="-7.239" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="6.985" y1="3.556" x2="7.239" y2="3.81" width="0.1524" layer="21"/>
<wire x1="6.985" y1="3.556" x2="-6.985" y2="3.556" width="0.1524" layer="21"/>
<wire x1="6.985" y1="-3.556" x2="7.239" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="6.985" y1="-3.556" x2="-6.985" y2="-3.556" width="0.1524" layer="21"/>
<wire x1="8.128" y1="3.81" x2="7.239" y2="3.81" width="0.1524" layer="21"/>
<wire x1="8.128" y1="-3.81" x2="7.239" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="8.509" y1="-3.429" x2="8.509" y2="3.429" width="0.1524" layer="21"/>
<wire x1="11.43" y1="0" x2="10.414" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.509" y1="3.429" x2="-8.128" y2="3.81" width="0.1524" layer="21" curve="-90"/>
<wire x1="-8.509" y1="-3.429" x2="-8.128" y2="-3.81" width="0.1524" layer="21" curve="90"/>
<wire x1="8.128" y1="3.81" x2="8.509" y2="3.429" width="0.1524" layer="21" curve="-90"/>
<wire x1="8.128" y1="-3.81" x2="8.509" y2="-3.429" width="0.1524" layer="21" curve="90"/>
<pad name="1" x="-11.43" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.43" y="0" drill="1.016" shape="octagon"/>
<text x="-8.382" y="4.2164" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-6.223" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="6.604" y="-2.2606" size="1.27" layer="51" ratio="10" rot="R90">0817</text>
<rectangle x1="8.509" y1="-0.4064" x2="10.3124" y2="0.4064" layer="21"/>
<rectangle x1="-10.3124" y1="-0.4064" x2="-8.509" y2="0.4064" layer="21"/>
</package>
<package name="P0817V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0817, grid 6.35 mm</description>
<wire x1="-3.81" y1="0" x2="-5.08" y2="0" width="0.8128" layer="51"/>
<wire x1="1.27" y1="0" x2="0" y2="0" width="0.8128" layer="51"/>
<circle x="-5.08" y="0" radius="3.81" width="0.1524" layer="21"/>
<circle x="-5.08" y="0" radius="1.27" width="0.1524" layer="51"/>
<pad name="1" x="-5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="1.016" shape="octagon"/>
<text x="-1.016" y="1.27" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.016" y="-2.54" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-6.858" y="2.032" size="1.016" layer="21" ratio="12">0817</text>
<rectangle x1="-3.81" y1="-0.4064" x2="0" y2="0.4064" layer="21"/>
</package>
<package name="V234/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type V234, grid 12.5 mm</description>
<wire x1="-4.953" y1="1.524" x2="-4.699" y2="1.778" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="1.778" x2="4.953" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="-1.778" x2="4.953" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="-4.953" y1="-1.524" x2="-4.699" y2="-1.778" width="0.1524" layer="21" curve="90"/>
<wire x1="-4.699" y1="1.778" x2="4.699" y2="1.778" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="1.524" x2="-4.953" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-1.778" x2="-4.699" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="4.953" y1="1.524" x2="4.953" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="6.35" y1="0" x2="5.461" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.461" y2="0" width="0.8128" layer="51"/>
<pad name="1" x="-6.35" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="1.016" shape="octagon"/>
<text x="-4.953" y="2.159" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.81" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="4.953" y1="-0.4064" x2="5.4102" y2="0.4064" layer="21"/>
<rectangle x1="-5.4102" y1="-0.4064" x2="-4.953" y2="0.4064" layer="21"/>
</package>
<package name="V235/17">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type V235, grid 17.78 mm</description>
<wire x1="-6.731" y1="2.921" x2="6.731" y2="2.921" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="2.54" x2="-7.112" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.921" x2="-6.731" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="7.112" y1="2.54" x2="7.112" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="8.89" y1="0" x2="7.874" y2="0" width="1.016" layer="51"/>
<wire x1="-7.874" y1="0" x2="-8.89" y2="0" width="1.016" layer="51"/>
<wire x1="-7.112" y1="-2.54" x2="-6.731" y2="-2.921" width="0.1524" layer="21" curve="90"/>
<wire x1="6.731" y1="2.921" x2="7.112" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.731" y1="-2.921" x2="7.112" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-7.112" y1="2.54" x2="-6.731" y2="2.921" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-8.89" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="8.89" y="0" drill="1.1938" shape="octagon"/>
<text x="-6.858" y="3.302" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.842" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="7.112" y1="-0.508" x2="7.747" y2="0.508" layer="21"/>
<rectangle x1="-7.747" y1="-0.508" x2="-7.112" y2="0.508" layer="21"/>
</package>
<package name="V526-0">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type V526-0, grid 2.5 mm</description>
<wire x1="-2.54" y1="1.016" x2="-2.286" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.286" y1="1.27" x2="2.54" y2="1.016" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.286" y1="-1.27" x2="2.54" y2="-1.016" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.54" y1="-1.016" x2="-2.286" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="2.286" y1="1.27" x2="-2.286" y2="1.27" width="0.1524" layer="21"/>
<wire x1="2.54" y1="-1.016" x2="2.54" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="-1.27" x2="2.286" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="1.016" x2="-2.54" y2="-1.016" width="0.1524" layer="21"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.413" y="1.651" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.413" y="-2.794" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0102R">
<description>&lt;b&gt;CECC Size RC2211&lt;/b&gt; Reflow Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-1" y1="-0.5" x2="1" y2="-0.5" width="0.2032" layer="51"/>
<wire x1="1" y1="-0.5" x2="1" y2="0.5" width="0.2032" layer="51"/>
<wire x1="1" y1="0.5" x2="-1" y2="0.5" width="0.2032" layer="51"/>
<wire x1="-1" y1="0.5" x2="-1" y2="-0.5" width="0.2032" layer="51"/>
<smd name="1" x="-0.9" y="0" dx="0.5" dy="1.3" layer="1"/>
<smd name="2" x="0.9" y="0" dx="0.5" dy="1.3" layer="1"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0102W">
<description>&lt;b&gt;CECC Size RC2211&lt;/b&gt; Wave Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-1" y1="-0.5" x2="1" y2="-0.5" width="0.2032" layer="51"/>
<wire x1="1" y1="-0.5" x2="1" y2="0.5" width="0.2032" layer="51"/>
<wire x1="1" y1="0.5" x2="-1" y2="0.5" width="0.2032" layer="51"/>
<wire x1="-1" y1="0.5" x2="-1" y2="-0.5" width="0.2032" layer="51"/>
<smd name="1" x="-0.95" y="0" dx="0.6" dy="1.3" layer="1"/>
<smd name="2" x="0.95" y="0" dx="0.6" dy="1.3" layer="1"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0204R">
<description>&lt;b&gt;CECC Size RC3715&lt;/b&gt; Reflow Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-1.7" y1="-0.6" x2="1.7" y2="-0.6" width="0.2032" layer="51"/>
<wire x1="1.7" y1="-0.6" x2="1.7" y2="0.6" width="0.2032" layer="51"/>
<wire x1="1.7" y1="0.6" x2="-1.7" y2="0.6" width="0.2032" layer="51"/>
<wire x1="-1.7" y1="0.6" x2="-1.7" y2="-0.6" width="0.2032" layer="51"/>
<wire x1="0.938" y1="0.6" x2="-0.938" y2="0.6" width="0.2032" layer="21"/>
<wire x1="-0.938" y1="-0.6" x2="0.938" y2="-0.6" width="0.2032" layer="21"/>
<smd name="1" x="-1.5" y="0" dx="0.8" dy="1.6" layer="1"/>
<smd name="2" x="1.5" y="0" dx="0.8" dy="1.6" layer="1"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0204W">
<description>&lt;b&gt;CECC Size RC3715&lt;/b&gt; Wave Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-1.7" y1="-0.6" x2="1.7" y2="-0.6" width="0.2032" layer="51"/>
<wire x1="1.7" y1="-0.6" x2="1.7" y2="0.6" width="0.2032" layer="51"/>
<wire x1="1.7" y1="0.6" x2="-1.7" y2="0.6" width="0.2032" layer="51"/>
<wire x1="-1.7" y1="0.6" x2="-1.7" y2="-0.6" width="0.2032" layer="51"/>
<wire x1="0.684" y1="0.6" x2="-0.684" y2="0.6" width="0.2032" layer="21"/>
<wire x1="-0.684" y1="-0.6" x2="0.684" y2="-0.6" width="0.2032" layer="21"/>
<smd name="1" x="-1.5" y="0" dx="1.2" dy="1.6" layer="1"/>
<smd name="2" x="1.5" y="0" dx="1.2" dy="1.6" layer="1"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0207R">
<description>&lt;b&gt;CECC Size RC6123&lt;/b&gt; Reflow Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-2.8" y1="-1" x2="2.8" y2="-1" width="0.2032" layer="51"/>
<wire x1="2.8" y1="-1" x2="2.8" y2="1" width="0.2032" layer="51"/>
<wire x1="2.8" y1="1" x2="-2.8" y2="1" width="0.2032" layer="51"/>
<wire x1="-2.8" y1="1" x2="-2.8" y2="-1" width="0.2032" layer="51"/>
<wire x1="1.2125" y1="1" x2="-1.2125" y2="1" width="0.2032" layer="21"/>
<wire x1="-1.2125" y1="-1" x2="1.2125" y2="-1" width="0.2032" layer="21"/>
<smd name="1" x="-2.25" y="0" dx="1.6" dy="2.5" layer="1"/>
<smd name="2" x="2.25" y="0" dx="1.6" dy="2.5" layer="1"/>
<text x="-2.2225" y="1.5875" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.2225" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0207W">
<description>&lt;b&gt;CECC Size RC6123&lt;/b&gt; Wave Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-2.8" y1="-1" x2="2.8" y2="-1" width="0.2032" layer="51"/>
<wire x1="2.8" y1="-1" x2="2.8" y2="1" width="0.2032" layer="51"/>
<wire x1="2.8" y1="1" x2="-2.8" y2="1" width="0.2032" layer="51"/>
<wire x1="-2.8" y1="1" x2="-2.8" y2="-1" width="0.2032" layer="51"/>
<wire x1="1.149" y1="1" x2="-1.149" y2="1" width="0.2032" layer="21"/>
<wire x1="-1.149" y1="-1" x2="1.149" y2="-1" width="0.2032" layer="21"/>
<smd name="1" x="-2.6" y="0" dx="2.4" dy="2.5" layer="1"/>
<smd name="2" x="2.6" y="0" dx="2.4" dy="2.5" layer="1"/>
<text x="-2.54" y="1.5875" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="0922V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0922, grid 7.5 mm</description>
<wire x1="2.54" y1="0" x2="1.397" y2="0" width="0.8128" layer="51"/>
<wire x1="-5.08" y1="0" x2="-3.81" y2="0" width="0.8128" layer="51"/>
<circle x="-5.08" y="0" radius="4.572" width="0.1524" layer="21"/>
<circle x="-5.08" y="0" radius="1.905" width="0.1524" layer="21"/>
<pad name="1" x="-5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="1.016" shape="octagon"/>
<text x="-0.508" y="1.6764" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.508" y="-2.9972" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-6.858" y="2.54" size="1.016" layer="21" ratio="12">0922</text>
<rectangle x1="-3.81" y1="-0.4064" x2="1.3208" y2="0.4064" layer="21"/>
</package>
<package name="RDH/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type RDH, grid 15 mm</description>
<wire x1="-7.62" y1="0" x2="-6.858" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.096" y1="3.048" x2="-5.207" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="2.794" x2="-5.207" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-6.096" y1="-3.048" x2="-5.207" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="-2.794" x2="-5.207" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="4.953" y1="2.794" x2="5.207" y2="3.048" width="0.1524" layer="21"/>
<wire x1="4.953" y1="2.794" x2="-4.953" y2="2.794" width="0.1524" layer="21"/>
<wire x1="4.953" y1="-2.794" x2="5.207" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="4.953" y1="-2.794" x2="-4.953" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="6.096" y1="3.048" x2="5.207" y2="3.048" width="0.1524" layer="21"/>
<wire x1="6.096" y1="-3.048" x2="5.207" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="-2.667" x2="-6.477" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="1.016" x2="-6.477" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="-6.477" y1="1.016" x2="-6.477" y2="2.667" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-2.667" x2="6.477" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="6.477" y1="1.016" x2="6.477" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="6.477" y1="1.016" x2="6.477" y2="2.667" width="0.1524" layer="21"/>
<wire x1="6.858" y1="0" x2="7.62" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.477" y1="2.667" x2="-6.096" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.096" y1="3.048" x2="6.477" y2="2.667" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.477" y1="-2.667" x2="-6.096" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="6.096" y1="-3.048" x2="6.477" y2="-2.667" width="0.1524" layer="21" curve="90"/>
<pad name="1" x="-7.62" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="1.016" shape="octagon"/>
<text x="-6.35" y="3.4544" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.318" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="4.572" y="-1.7272" size="1.27" layer="51" ratio="10" rot="R90">RDH</text>
<rectangle x1="-6.7564" y1="-0.4064" x2="-6.4516" y2="0.4064" layer="51"/>
<rectangle x1="6.4516" y1="-0.4064" x2="6.7564" y2="0.4064" layer="51"/>
</package>
<package name="MINI_MELF-0102AX">
<description>&lt;b&gt;Mini MELF 0102 Axial&lt;/b&gt;</description>
<circle x="0" y="0" radius="0.6" width="0" layer="51"/>
<circle x="0" y="0" radius="0.6" width="0" layer="52"/>
<smd name="1" x="0" y="0" dx="1.9" dy="1.9" layer="1" roundness="100"/>
<smd name="2" x="0" y="0" dx="1.9" dy="1.9" layer="16" roundness="100"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
<hole x="0" y="0" drill="1.3"/>
</package>
<package name="R0201">
<description>&lt;b&gt;RESISTOR&lt;/b&gt; chip&lt;p&gt;
Source: http://www.vishay.com/docs/20008/dcrcw.pdf</description>
<smd name="1" x="-0.255" y="0" dx="0.28" dy="0.43" layer="1"/>
<smd name="2" x="0.255" y="0" dx="0.28" dy="0.43" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.3" y1="-0.15" x2="-0.15" y2="0.15" layer="51"/>
<rectangle x1="0.15" y1="-0.15" x2="0.3" y2="0.15" layer="51"/>
<rectangle x1="-0.15" y1="-0.15" x2="0.15" y2="0.15" layer="21"/>
</package>
<package name="VTA52">
<description>&lt;b&gt;Bulk Metal® Foil Technology&lt;/b&gt;, Tubular Axial Lead Resistors, Meets or Exceeds MIL-R-39005 Requirements&lt;p&gt;
MIL SIZE RBR52&lt;br&gt;
Source: VISHAY .. vta56.pdf</description>
<wire x1="-15.24" y1="0" x2="-13.97" y2="0" width="0.6096" layer="51"/>
<wire x1="12.6225" y1="0.025" x2="12.6225" y2="4.725" width="0.1524" layer="21"/>
<wire x1="12.6225" y1="4.725" x2="-12.6225" y2="4.725" width="0.1524" layer="21"/>
<wire x1="-12.6225" y1="4.725" x2="-12.6225" y2="0.025" width="0.1524" layer="21"/>
<wire x1="-12.6225" y1="0.025" x2="-12.6225" y2="-4.65" width="0.1524" layer="21"/>
<wire x1="-12.6225" y1="-4.65" x2="12.6225" y2="-4.65" width="0.1524" layer="21"/>
<wire x1="12.6225" y1="-4.65" x2="12.6225" y2="0.025" width="0.1524" layer="21"/>
<wire x1="13.97" y1="0" x2="15.24" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-15.24" y="0" drill="1.1" shape="octagon"/>
<pad name="2" x="15.24" y="0" drill="1.1" shape="octagon"/>
<text x="-3.81" y="5.08" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-13.97" y1="-0.3048" x2="-12.5675" y2="0.3048" layer="21"/>
<rectangle x1="12.5675" y1="-0.3048" x2="13.97" y2="0.3048" layer="21"/>
</package>
<package name="VTA53">
<description>&lt;b&gt;Bulk Metal® Foil Technology&lt;/b&gt;, Tubular Axial Lead Resistors, Meets or Exceeds MIL-R-39005 Requirements&lt;p&gt;
MIL SIZE RBR53&lt;br&gt;
Source: VISHAY .. vta56.pdf</description>
<wire x1="-12.065" y1="0" x2="-10.795" y2="0" width="0.6096" layer="51"/>
<wire x1="9.8975" y1="0" x2="9.8975" y2="4.7" width="0.1524" layer="21"/>
<wire x1="9.8975" y1="4.7" x2="-9.8975" y2="4.7" width="0.1524" layer="21"/>
<wire x1="-9.8975" y1="4.7" x2="-9.8975" y2="0" width="0.1524" layer="21"/>
<wire x1="-9.8975" y1="0" x2="-9.8975" y2="-4.675" width="0.1524" layer="21"/>
<wire x1="-9.8975" y1="-4.675" x2="9.8975" y2="-4.675" width="0.1524" layer="21"/>
<wire x1="9.8975" y1="-4.675" x2="9.8975" y2="0" width="0.1524" layer="21"/>
<wire x1="10.795" y1="0" x2="12.065" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-12.065" y="0" drill="1.1" shape="octagon"/>
<pad name="2" x="12.065" y="0" drill="1.1" shape="octagon"/>
<text x="-3.81" y="5.08" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-10.795" y1="-0.3048" x2="-9.8425" y2="0.3048" layer="21"/>
<rectangle x1="9.8425" y1="-0.3048" x2="10.795" y2="0.3048" layer="21"/>
</package>
<package name="VTA54">
<description>&lt;b&gt;Bulk Metal® Foil Technology&lt;/b&gt;, Tubular Axial Lead Resistors, Meets or Exceeds MIL-R-39005 Requirements&lt;p&gt;
MIL SIZE RBR54&lt;br&gt;
Source: VISHAY .. vta56.pdf</description>
<wire x1="-12.065" y1="0" x2="-10.795" y2="0" width="0.6096" layer="51"/>
<wire x1="9.8975" y1="0" x2="9.8975" y2="3.3" width="0.1524" layer="21"/>
<wire x1="9.8975" y1="3.3" x2="-9.8975" y2="3.3" width="0.1524" layer="21"/>
<wire x1="-9.8975" y1="3.3" x2="-9.8975" y2="0" width="0.1524" layer="21"/>
<wire x1="-9.8975" y1="0" x2="-9.8975" y2="-3.3" width="0.1524" layer="21"/>
<wire x1="-9.8975" y1="-3.3" x2="9.8975" y2="-3.3" width="0.1524" layer="21"/>
<wire x1="9.8975" y1="-3.3" x2="9.8975" y2="0" width="0.1524" layer="21"/>
<wire x1="10.795" y1="0" x2="12.065" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-12.065" y="0" drill="1.1" shape="octagon"/>
<pad name="2" x="12.065" y="0" drill="1.1" shape="octagon"/>
<text x="-3.81" y="3.81" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-10.795" y1="-0.3048" x2="-9.8425" y2="0.3048" layer="21"/>
<rectangle x1="9.8425" y1="-0.3048" x2="10.795" y2="0.3048" layer="21"/>
</package>
<package name="VTA55">
<description>&lt;b&gt;Bulk Metal® Foil Technology&lt;/b&gt;, Tubular Axial Lead Resistors, Meets or Exceeds MIL-R-39005 Requirements&lt;p&gt;
MIL SIZE RBR55&lt;br&gt;
Source: VISHAY .. vta56.pdf</description>
<wire x1="-8.255" y1="0" x2="-6.985" y2="0" width="0.6096" layer="51"/>
<wire x1="6.405" y1="0" x2="6.405" y2="3.3" width="0.1524" layer="21"/>
<wire x1="6.405" y1="3.3" x2="-6.405" y2="3.3" width="0.1524" layer="21"/>
<wire x1="-6.405" y1="3.3" x2="-6.405" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.405" y1="0" x2="-6.405" y2="-3.3" width="0.1524" layer="21"/>
<wire x1="-6.405" y1="-3.3" x2="6.405" y2="-3.3" width="0.1524" layer="21"/>
<wire x1="6.405" y1="-3.3" x2="6.405" y2="0" width="0.1524" layer="21"/>
<wire x1="6.985" y1="0" x2="8.255" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-8.255" y="0" drill="1.1" shape="octagon"/>
<pad name="2" x="8.255" y="0" drill="1.1" shape="octagon"/>
<text x="-3.81" y="3.81" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-6.985" y1="-0.3048" x2="-6.35" y2="0.3048" layer="21"/>
<rectangle x1="6.35" y1="-0.3048" x2="6.985" y2="0.3048" layer="21"/>
</package>
<package name="VTA56">
<description>&lt;b&gt;Bulk Metal® Foil Technology&lt;/b&gt;, Tubular Axial Lead Resistors, Meets or Exceeds MIL-R-39005 Requirements&lt;p&gt;
MIL SIZE RBR56&lt;br&gt;
Source: VISHAY .. vta56.pdf</description>
<wire x1="-6.35" y1="0" x2="-5.08" y2="0" width="0.6096" layer="51"/>
<wire x1="4.5" y1="0" x2="4.5" y2="3.3" width="0.1524" layer="21"/>
<wire x1="4.5" y1="3.3" x2="-4.5" y2="3.3" width="0.1524" layer="21"/>
<wire x1="-4.5" y1="3.3" x2="-4.5" y2="0" width="0.1524" layer="21"/>
<wire x1="-4.5" y1="0" x2="-4.5" y2="-3.3" width="0.1524" layer="21"/>
<wire x1="-4.5" y1="-3.3" x2="4.5" y2="-3.3" width="0.1524" layer="21"/>
<wire x1="4.5" y1="-3.3" x2="4.5" y2="0" width="0.1524" layer="21"/>
<wire x1="5.08" y1="0" x2="6.35" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-6.35" y="0" drill="1.1" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="1.1" shape="octagon"/>
<text x="-3.81" y="3.81" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-5.08" y1="-0.3048" x2="-4.445" y2="0.3048" layer="21"/>
<rectangle x1="4.445" y1="-0.3048" x2="5.08" y2="0.3048" layer="21"/>
</package>
<package name="VMTA55">
<description>&lt;b&gt;Bulk Metal® Foil Technology&lt;/b&gt;, Tubular Axial Lead Resistors, Meets or Exceeds MIL-R-39005 Requirements&lt;p&gt;
MIL SIZE RNC55&lt;br&gt;
Source: VISHAY .. vta56.pdf</description>
<wire x1="-5.08" y1="0" x2="-4.26" y2="0" width="0.6096" layer="51"/>
<wire x1="3.3375" y1="-1.45" x2="3.3375" y2="1.45" width="0.1524" layer="21"/>
<wire x1="3.3375" y1="1.45" x2="-3.3625" y2="1.45" width="0.1524" layer="21"/>
<wire x1="-3.3625" y1="1.45" x2="-3.3625" y2="-1.45" width="0.1524" layer="21"/>
<wire x1="-3.3625" y1="-1.45" x2="3.3375" y2="-1.45" width="0.1524" layer="21"/>
<wire x1="4.235" y1="0" x2="5.08" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-5.08" y="0" drill="1.1" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="1.1" shape="octagon"/>
<text x="-3.175" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-4.26" y1="-0.3048" x2="-3.3075" y2="0.3048" layer="21"/>
<rectangle x1="3.2825" y1="-0.3048" x2="4.235" y2="0.3048" layer="21"/>
</package>
<package name="VMTB60">
<description>&lt;b&gt;Bulk Metal® Foil Technology&lt;/b&gt;, Tubular Axial Lead Resistors, Meets or Exceeds MIL-R-39005 Requirements&lt;p&gt;
MIL SIZE RNC60&lt;br&gt;
Source: VISHAY .. vta56.pdf</description>
<wire x1="-6.35" y1="0" x2="-5.585" y2="0" width="0.6096" layer="51"/>
<wire x1="4.6875" y1="-1.95" x2="4.6875" y2="1.95" width="0.1524" layer="21"/>
<wire x1="4.6875" y1="1.95" x2="-4.6875" y2="1.95" width="0.1524" layer="21"/>
<wire x1="-4.6875" y1="1.95" x2="-4.6875" y2="-1.95" width="0.1524" layer="21"/>
<wire x1="-4.6875" y1="-1.95" x2="4.6875" y2="-1.95" width="0.1524" layer="21"/>
<wire x1="5.585" y1="0" x2="6.35" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-6.35" y="0" drill="1.1" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="1.1" shape="octagon"/>
<text x="-4.445" y="2.54" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.445" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-5.585" y1="-0.3048" x2="-4.6325" y2="0.3048" layer="21"/>
<rectangle x1="4.6325" y1="-0.3048" x2="5.585" y2="0.3048" layer="21"/>
</package>
<package name="R4527">
<description>&lt;b&gt;Package 4527&lt;/b&gt;&lt;p&gt;
Source: http://www.vishay.com/docs/31059/wsrhigh.pdf</description>
<wire x1="-5.675" y1="-3.375" x2="5.65" y2="-3.375" width="0.2032" layer="21"/>
<wire x1="5.65" y1="-3.375" x2="5.65" y2="3.375" width="0.2032" layer="51"/>
<wire x1="5.65" y1="3.375" x2="-5.675" y2="3.375" width="0.2032" layer="21"/>
<wire x1="-5.675" y1="3.375" x2="-5.675" y2="-3.375" width="0.2032" layer="51"/>
<smd name="1" x="-4.575" y="0" dx="3.94" dy="5.84" layer="1"/>
<smd name="2" x="4.575" y="0" dx="3.94" dy="5.84" layer="1"/>
<text x="-5.715" y="3.81" size="1.27" layer="25">&gt;NAME</text>
<text x="-5.715" y="-5.08" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="WSC0001">
<description>&lt;b&gt;Wirewound Resistors, Precision Power&lt;/b&gt;&lt;p&gt;
Source: VISHAY wscwsn.pdf</description>
<wire x1="-3.075" y1="1.8" x2="-3.075" y2="-1.8" width="0.2032" layer="51"/>
<wire x1="-3.075" y1="-1.8" x2="3.075" y2="-1.8" width="0.2032" layer="21"/>
<wire x1="3.075" y1="-1.8" x2="3.075" y2="1.8" width="0.2032" layer="51"/>
<wire x1="3.075" y1="1.8" x2="-3.075" y2="1.8" width="0.2032" layer="21"/>
<wire x1="-3.075" y1="1.8" x2="-3.075" y2="1.606" width="0.2032" layer="21"/>
<wire x1="-3.075" y1="-1.606" x2="-3.075" y2="-1.8" width="0.2032" layer="21"/>
<wire x1="3.075" y1="1.606" x2="3.075" y2="1.8" width="0.2032" layer="21"/>
<wire x1="3.075" y1="-1.8" x2="3.075" y2="-1.606" width="0.2032" layer="21"/>
<smd name="1" x="-2.675" y="0" dx="2.29" dy="2.92" layer="1"/>
<smd name="2" x="2.675" y="0" dx="2.29" dy="2.92" layer="1"/>
<text x="-2.544" y="2.229" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.544" y="-3.501" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="WSC0002">
<description>&lt;b&gt;Wirewound Resistors, Precision Power&lt;/b&gt;&lt;p&gt;
Source: VISHAY wscwsn.pdf</description>
<wire x1="-5.55" y1="3.375" x2="-5.55" y2="-3.375" width="0.2032" layer="51"/>
<wire x1="-5.55" y1="-3.375" x2="5.55" y2="-3.375" width="0.2032" layer="21"/>
<wire x1="5.55" y1="-3.375" x2="5.55" y2="3.375" width="0.2032" layer="51"/>
<wire x1="5.55" y1="3.375" x2="-5.55" y2="3.375" width="0.2032" layer="21"/>
<smd name="1" x="-4.575" y="0.025" dx="3.94" dy="5.84" layer="1"/>
<smd name="2" x="4.575" y="0" dx="3.94" dy="5.84" layer="1"/>
<text x="-5.65" y="3.9" size="1.27" layer="25">&gt;NAME</text>
<text x="-5.65" y="-5.15" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="WSC01/2">
<description>&lt;b&gt;Wirewound Resistors, Precision Power&lt;/b&gt;&lt;p&gt;
Source: VISHAY wscwsn.pdf</description>
<wire x1="-2.45" y1="1.475" x2="-2.45" y2="-1.475" width="0.2032" layer="51"/>
<wire x1="-2.45" y1="-1.475" x2="2.45" y2="-1.475" width="0.2032" layer="21"/>
<wire x1="2.45" y1="-1.475" x2="2.45" y2="1.475" width="0.2032" layer="51"/>
<wire x1="2.45" y1="1.475" x2="-2.45" y2="1.475" width="0.2032" layer="21"/>
<wire x1="-2.45" y1="1.475" x2="-2.45" y2="1.106" width="0.2032" layer="21"/>
<wire x1="-2.45" y1="-1.106" x2="-2.45" y2="-1.475" width="0.2032" layer="21"/>
<wire x1="2.45" y1="1.106" x2="2.45" y2="1.475" width="0.2032" layer="21"/>
<wire x1="2.45" y1="-1.475" x2="2.45" y2="-1.106" width="0.2032" layer="21"/>
<smd name="1" x="-2.1" y="0" dx="2.16" dy="1.78" layer="1"/>
<smd name="2" x="2.1" y="0" dx="2.16" dy="1.78" layer="1"/>
<text x="-2.544" y="1.904" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.544" y="-3.176" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="WSC2515">
<description>&lt;b&gt;Wirewound Resistors, Precision Power&lt;/b&gt;&lt;p&gt;
Source: VISHAY wscwsn.pdf</description>
<wire x1="-3.075" y1="1.8" x2="-3.075" y2="-1.8" width="0.2032" layer="51"/>
<wire x1="-3.075" y1="-1.8" x2="3.05" y2="-1.8" width="0.2032" layer="21"/>
<wire x1="3.05" y1="-1.8" x2="3.05" y2="1.8" width="0.2032" layer="51"/>
<wire x1="3.05" y1="1.8" x2="-3.075" y2="1.8" width="0.2032" layer="21"/>
<wire x1="-3.075" y1="1.8" x2="-3.075" y2="1.606" width="0.2032" layer="21"/>
<wire x1="-3.075" y1="-1.606" x2="-3.075" y2="-1.8" width="0.2032" layer="21"/>
<wire x1="3.05" y1="1.606" x2="3.05" y2="1.8" width="0.2032" layer="21"/>
<wire x1="3.05" y1="-1.8" x2="3.05" y2="-1.606" width="0.2032" layer="21"/>
<smd name="1" x="-2.675" y="0" dx="2.29" dy="2.92" layer="1"/>
<smd name="2" x="2.675" y="0" dx="2.29" dy="2.92" layer="1"/>
<text x="-3.2" y="2.15" size="1.27" layer="25">&gt;NAME</text>
<text x="-3.2" y="-3.4" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="WSC4527">
<description>&lt;b&gt;Wirewound Resistors, Precision Power&lt;/b&gt;&lt;p&gt;
Source: VISHAY wscwsn.pdf</description>
<wire x1="-5.675" y1="3.4" x2="-5.675" y2="-3.375" width="0.2032" layer="51"/>
<wire x1="-5.675" y1="-3.375" x2="5.675" y2="-3.375" width="0.2032" layer="21"/>
<wire x1="5.675" y1="-3.375" x2="5.675" y2="3.4" width="0.2032" layer="51"/>
<wire x1="5.675" y1="3.4" x2="-5.675" y2="3.4" width="0.2032" layer="21"/>
<smd name="1" x="-4.575" y="0.025" dx="3.94" dy="5.84" layer="1"/>
<smd name="2" x="4.575" y="0" dx="3.94" dy="5.84" layer="1"/>
<text x="-5.775" y="3.925" size="1.27" layer="25">&gt;NAME</text>
<text x="-5.775" y="-5.15" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="WSC6927">
<description>&lt;b&gt;Wirewound Resistors, Precision Power&lt;/b&gt;&lt;p&gt;
Source: VISHAY wscwsn.pdf</description>
<wire x1="-8.65" y1="3.375" x2="-8.65" y2="-3.375" width="0.2032" layer="51"/>
<wire x1="-8.65" y1="-3.375" x2="8.65" y2="-3.375" width="0.2032" layer="21"/>
<wire x1="8.65" y1="-3.375" x2="8.65" y2="3.375" width="0.2032" layer="51"/>
<wire x1="8.65" y1="3.375" x2="-8.65" y2="3.375" width="0.2032" layer="21"/>
<smd name="1" x="-7.95" y="0.025" dx="3.94" dy="5.97" layer="1"/>
<smd name="2" x="7.95" y="0" dx="3.94" dy="5.97" layer="1"/>
<text x="-8.75" y="3.9" size="1.27" layer="25">&gt;NAME</text>
<text x="-8.75" y="-5.15" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="R1218">
<description>&lt;b&gt;CRCW1218 Thick Film, Rectangular Chip Resistors&lt;/b&gt;&lt;p&gt;
Source: http://www.vishay.com .. dcrcw.pdf</description>
<wire x1="-0.913" y1="-2.219" x2="0.939" y2="-2.219" width="0.1524" layer="51"/>
<wire x1="0.913" y1="2.219" x2="-0.939" y2="2.219" width="0.1524" layer="51"/>
<smd name="1" x="-1.475" y="0" dx="1.05" dy="4.9" layer="1"/>
<smd name="2" x="1.475" y="0" dx="1.05" dy="4.9" layer="1"/>
<text x="-2.54" y="2.54" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-3.81" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-2.3" x2="-0.9009" y2="2.3" layer="51"/>
<rectangle x1="0.9144" y1="-2.3" x2="1.6645" y2="2.3" layer="51"/>
</package>
<package name="1812X7R">
<description>&lt;b&gt;Chip Monolithic Ceramic Capacitors&lt;/b&gt; Medium Voltage High Capacitance for General Use&lt;p&gt;
Source: http://www.murata.com .. GRM43DR72E224KW01.pdf</description>
<wire x1="-1.1" y1="1.5" x2="1.1" y2="1.5" width="0.2032" layer="51"/>
<wire x1="1.1" y1="-1.5" x2="-1.1" y2="-1.5" width="0.2032" layer="51"/>
<wire x1="-0.6" y1="1.5" x2="0.6" y2="1.5" width="0.2032" layer="21"/>
<wire x1="0.6" y1="-1.5" x2="-0.6" y2="-1.5" width="0.2032" layer="21"/>
<smd name="1" x="-1.425" y="0" dx="0.8" dy="3.5" layer="1"/>
<smd name="2" x="1.425" y="0" dx="0.8" dy="3.5" layer="1" rot="R180"/>
<text x="-1.9456" y="1.9958" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.9456" y="-3.7738" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.4" y1="-1.6" x2="-1.1" y2="1.6" layer="51"/>
<rectangle x1="1.1" y1="-1.6" x2="1.4" y2="1.6" layer="51" rot="R180"/>
</package>
<package name="C0402">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
<package name="C0504">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-1.473" y1="0.983" x2="1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.983" x2="1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.983" x2="-1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.983" x2="-1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="-0.294" y1="0.559" x2="0.294" y2="0.559" width="0.1016" layer="51"/>
<wire x1="-0.294" y1="-0.559" x2="0.294" y2="-0.559" width="0.1016" layer="51"/>
<smd name="1" x="-0.7" y="0" dx="1" dy="1.3" layer="1"/>
<smd name="2" x="0.7" y="0" dx="1" dy="1.3" layer="1"/>
<text x="-0.635" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.6604" y1="-0.6223" x2="-0.2804" y2="0.6276" layer="51"/>
<rectangle x1="0.2794" y1="-0.6223" x2="0.6594" y2="0.6276" layer="51"/>
<rectangle x1="-0.1001" y1="-0.4001" x2="0.1001" y2="0.4001" layer="35"/>
</package>
<package name="C0603">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-1.473" y1="0.983" x2="1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.983" x2="1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.983" x2="-1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.983" x2="-1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="-0.356" y1="0.432" x2="0.356" y2="0.432" width="0.1016" layer="51"/>
<wire x1="-0.356" y1="-0.419" x2="0.356" y2="-0.419" width="0.1016" layer="51"/>
<smd name="1" x="-0.85" y="0" dx="1.1" dy="1" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1.1" dy="1" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.8382" y1="-0.4699" x2="-0.3381" y2="0.4801" layer="51"/>
<rectangle x1="0.3302" y1="-0.4699" x2="0.8303" y2="0.4801" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
<package name="C0805">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;</description>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="-0.381" y1="0.66" x2="0.381" y2="0.66" width="0.1016" layer="51"/>
<wire x1="-0.356" y1="-0.66" x2="0.381" y2="-0.66" width="0.1016" layer="51"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.95" y="0" dx="1.3" dy="1.5" layer="1"/>
<smd name="2" x="0.95" y="0" dx="1.3" dy="1.5" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.0922" y1="-0.7239" x2="-0.3421" y2="0.7262" layer="51"/>
<rectangle x1="0.3556" y1="-0.7239" x2="1.1057" y2="0.7262" layer="51"/>
<rectangle x1="-0.1001" y1="-0.4001" x2="0.1001" y2="0.4001" layer="35"/>
</package>
<package name="C1005">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
<package name="C1206">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-0.965" y1="0.787" x2="0.965" y2="0.787" width="0.1016" layer="51"/>
<wire x1="-0.965" y1="-0.787" x2="0.965" y2="-0.787" width="0.1016" layer="51"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-0.8509" x2="-0.9517" y2="0.8491" layer="51"/>
<rectangle x1="0.9517" y1="-0.8491" x2="1.7018" y2="0.8509" layer="51"/>
<rectangle x1="-0.1999" y1="-0.4001" x2="0.1999" y2="0.4001" layer="35"/>
</package>
<package name="C1210">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="-0.9652" y1="1.2446" x2="0.9652" y2="1.2446" width="0.1016" layer="51"/>
<wire x1="-0.9652" y1="-1.2446" x2="0.9652" y2="-1.2446" width="0.1016" layer="51"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<text x="-1.905" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-1.2954" x2="-0.9517" y2="1.3045" layer="51"/>
<rectangle x1="0.9517" y1="-1.3045" x2="1.7018" y2="1.2954" layer="51"/>
<rectangle x1="-0.1999" y1="-0.4001" x2="0.1999" y2="0.4001" layer="35"/>
</package>
<package name="C1310">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-1.473" y1="0.983" x2="1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.983" x2="1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.983" x2="-1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.983" x2="-1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="-0.294" y1="0.559" x2="0.294" y2="0.559" width="0.1016" layer="51"/>
<wire x1="-0.294" y1="-0.559" x2="0.294" y2="-0.559" width="0.1016" layer="51"/>
<smd name="1" x="-0.7" y="0" dx="1" dy="1.3" layer="1"/>
<smd name="2" x="0.7" y="0" dx="1" dy="1.3" layer="1"/>
<text x="-0.635" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.6604" y1="-0.6223" x2="-0.2804" y2="0.6276" layer="51"/>
<rectangle x1="0.2794" y1="-0.6223" x2="0.6594" y2="0.6276" layer="51"/>
<rectangle x1="-0.1001" y1="-0.3" x2="0.1001" y2="0.3" layer="35"/>
</package>
<package name="C1608">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-1.473" y1="0.983" x2="1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.983" x2="1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.983" x2="-1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.983" x2="-1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="-0.356" y1="0.432" x2="0.356" y2="0.432" width="0.1016" layer="51"/>
<wire x1="-0.356" y1="-0.419" x2="0.356" y2="-0.419" width="0.1016" layer="51"/>
<smd name="1" x="-0.85" y="0" dx="1.1" dy="1" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1.1" dy="1" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.8382" y1="-0.4699" x2="-0.3381" y2="0.4801" layer="51"/>
<rectangle x1="0.3302" y1="-0.4699" x2="0.8303" y2="0.4801" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
<package name="C1812">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-2.973" y1="1.983" x2="2.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="-1.983" x2="-2.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-2.973" y1="-1.983" x2="-2.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="-1.4732" y1="1.6002" x2="1.4732" y2="1.6002" width="0.1016" layer="51"/>
<wire x1="-1.4478" y1="-1.6002" x2="1.4732" y2="-1.6002" width="0.1016" layer="51"/>
<wire x1="2.973" y1="1.983" x2="2.973" y2="-1.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.95" y="0" dx="1.9" dy="3.4" layer="1"/>
<smd name="2" x="1.95" y="0" dx="1.9" dy="3.4" layer="1"/>
<text x="-1.905" y="2.54" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.81" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.3876" y1="-1.651" x2="-1.4376" y2="1.649" layer="51"/>
<rectangle x1="1.4478" y1="-1.651" x2="2.3978" y2="1.649" layer="51"/>
<rectangle x1="-0.3" y1="-0.4001" x2="0.3" y2="0.4001" layer="35"/>
</package>
<package name="C1825">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-2.973" y1="3.483" x2="2.973" y2="3.483" width="0.0508" layer="39"/>
<wire x1="2.973" y1="-3.483" x2="-2.973" y2="-3.483" width="0.0508" layer="39"/>
<wire x1="-2.973" y1="-3.483" x2="-2.973" y2="3.483" width="0.0508" layer="39"/>
<wire x1="-1.4986" y1="3.2766" x2="1.4732" y2="3.2766" width="0.1016" layer="51"/>
<wire x1="-1.4732" y1="-3.2766" x2="1.4986" y2="-3.2766" width="0.1016" layer="51"/>
<wire x1="2.973" y1="3.483" x2="2.973" y2="-3.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.95" y="0" dx="1.9" dy="6.8" layer="1"/>
<smd name="2" x="1.95" y="0" dx="1.9" dy="6.8" layer="1"/>
<text x="-1.905" y="3.81" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-5.08" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.413" y1="-3.3528" x2="-1.463" y2="3.3472" layer="51"/>
<rectangle x1="1.4478" y1="-3.3528" x2="2.3978" y2="3.3472" layer="51"/>
<rectangle x1="-0.7" y1="-0.7" x2="0.7" y2="0.7" layer="35"/>
</package>
<package name="C2012">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="-0.381" y1="0.66" x2="0.381" y2="0.66" width="0.1016" layer="51"/>
<wire x1="-0.356" y1="-0.66" x2="0.381" y2="-0.66" width="0.1016" layer="51"/>
<smd name="1" x="-0.85" y="0" dx="1.3" dy="1.5" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1.3" dy="1.5" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.0922" y1="-0.7239" x2="-0.3421" y2="0.7262" layer="51"/>
<rectangle x1="0.3556" y1="-0.7239" x2="1.1057" y2="0.7262" layer="51"/>
<rectangle x1="-0.1001" y1="-0.4001" x2="0.1001" y2="0.4001" layer="35"/>
</package>
<package name="C3216">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-0.965" y1="0.787" x2="0.965" y2="0.787" width="0.1016" layer="51"/>
<wire x1="-0.965" y1="-0.787" x2="0.965" y2="-0.787" width="0.1016" layer="51"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-0.8509" x2="-0.9517" y2="0.8491" layer="51"/>
<rectangle x1="0.9517" y1="-0.8491" x2="1.7018" y2="0.8509" layer="51"/>
<rectangle x1="-0.3" y1="-0.5001" x2="0.3" y2="0.5001" layer="35"/>
</package>
<package name="C3225">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="-0.9652" y1="1.2446" x2="0.9652" y2="1.2446" width="0.1016" layer="51"/>
<wire x1="-0.9652" y1="-1.2446" x2="0.9652" y2="-1.2446" width="0.1016" layer="51"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<text x="-1.905" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-1.2954" x2="-0.9517" y2="1.3045" layer="51"/>
<rectangle x1="0.9517" y1="-1.3045" x2="1.7018" y2="1.2954" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5001" x2="0.1999" y2="0.5001" layer="35"/>
</package>
<package name="C4532">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-2.973" y1="1.983" x2="2.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="-1.983" x2="-2.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-2.973" y1="-1.983" x2="-2.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="-1.4732" y1="1.6002" x2="1.4732" y2="1.6002" width="0.1016" layer="51"/>
<wire x1="-1.4478" y1="-1.6002" x2="1.4732" y2="-1.6002" width="0.1016" layer="51"/>
<wire x1="2.973" y1="1.983" x2="2.973" y2="-1.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.95" y="0" dx="1.9" dy="3.4" layer="1"/>
<smd name="2" x="1.95" y="0" dx="1.9" dy="3.4" layer="1"/>
<text x="-1.905" y="2.54" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.81" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.3876" y1="-1.651" x2="-1.4376" y2="1.649" layer="51"/>
<rectangle x1="1.4478" y1="-1.651" x2="2.3978" y2="1.649" layer="51"/>
<rectangle x1="-0.4001" y1="-0.7" x2="0.4001" y2="0.7" layer="35"/>
</package>
<package name="C4564">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;</description>
<wire x1="-2.973" y1="3.483" x2="2.973" y2="3.483" width="0.0508" layer="39"/>
<wire x1="2.973" y1="-3.483" x2="-2.973" y2="-3.483" width="0.0508" layer="39"/>
<wire x1="-2.973" y1="-3.483" x2="-2.973" y2="3.483" width="0.0508" layer="39"/>
<wire x1="-1.4986" y1="3.2766" x2="1.4732" y2="3.2766" width="0.1016" layer="51"/>
<wire x1="-1.4732" y1="-3.2766" x2="1.4986" y2="-3.2766" width="0.1016" layer="51"/>
<wire x1="2.973" y1="3.483" x2="2.973" y2="-3.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.95" y="0" dx="1.9" dy="6.8" layer="1"/>
<smd name="2" x="1.95" y="0" dx="1.9" dy="6.8" layer="1"/>
<text x="-1.905" y="3.81" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-5.08" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.413" y1="-3.3528" x2="-1.463" y2="3.3472" layer="51"/>
<rectangle x1="1.4478" y1="-3.3528" x2="2.3978" y2="3.3472" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="C025-024X044">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 mm, outline 2.4 x 4.4 mm</description>
<wire x1="-2.159" y1="-0.635" x2="-2.159" y2="0.635" width="0.1524" layer="21"/>
<wire x1="-2.159" y1="0.635" x2="-1.651" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.159" y1="-0.635" x2="-1.651" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="1.651" y1="1.143" x2="-1.651" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-0.635" x2="2.159" y2="0.635" width="0.1524" layer="21"/>
<wire x1="1.651" y1="-1.143" x2="-1.651" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="1.651" y1="1.143" x2="2.159" y2="0.635" width="0.1524" layer="21" curve="-90"/>
<wire x1="1.651" y1="-1.143" x2="2.159" y2="-0.635" width="0.1524" layer="21" curve="90"/>
<wire x1="-0.3048" y1="0.762" x2="-0.3048" y2="-0.762" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0.762" x2="0.3302" y2="-0.762" width="0.3048" layer="21"/>
<wire x1="1.27" y1="0" x2="0.3302" y2="0" width="0.1524" layer="51"/>
<wire x1="-1.27" y1="0" x2="-0.3048" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-1.778" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.778" y="-2.667" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025-025X050">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 mm, outline 2.5 x 5 mm</description>
<wire x1="-2.159" y1="1.27" x2="2.159" y2="1.27" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-1.27" x2="-2.159" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.159" y1="1.27" x2="2.413" y2="1.016" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="1.016" x2="-2.159" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-1.27" x2="2.413" y2="-1.016" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-1.016" x2="-2.159" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="0.762" y1="0" x2="0.381" y2="0" width="0.1524" layer="51"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.286" y="1.524" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-2.794" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025-030X050">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 mm, outline 3 x 5 mm</description>
<wire x1="-2.159" y1="1.524" x2="2.159" y2="1.524" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-1.524" x2="-2.159" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.27" x2="2.413" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.27" x2="-2.413" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="2.159" y1="1.524" x2="2.413" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="1.27" x2="-2.159" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-1.524" x2="2.413" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-1.27" x2="-2.159" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="0.762" y1="0" x2="0.381" y2="0" width="0.1524" layer="51"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.286" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-3.048" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025-040X050">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 mm, outline 4 x 5 mm</description>
<wire x1="-2.159" y1="1.905" x2="2.159" y2="1.905" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-1.905" x2="-2.159" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.651" x2="2.413" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.651" x2="-2.413" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="2.159" y1="1.905" x2="2.413" y2="1.651" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="1.651" x2="-2.159" y2="1.905" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-1.905" x2="2.413" y2="-1.651" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-1.651" x2="-2.159" y2="-1.905" width="0.1524" layer="21" curve="90"/>
<wire x1="0.762" y1="0" x2="0.381" y2="0" width="0.1524" layer="51"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.286" y="2.159" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-3.429" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025-050X050">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 mm, outline 5 x 5 mm</description>
<wire x1="-2.159" y1="2.286" x2="2.159" y2="2.286" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-2.286" x2="-2.159" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="2.413" y1="2.032" x2="2.413" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="2.032" x2="-2.413" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="2.159" y1="2.286" x2="2.413" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="2.032" x2="-2.159" y2="2.286" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-2.286" x2="2.413" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-2.032" x2="-2.159" y2="-2.286" width="0.1524" layer="21" curve="90"/>
<wire x1="0.762" y1="0" x2="0.381" y2="0" width="0.1524" layer="51"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.286" y="2.54" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-3.81" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025-060X050">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 mm, outline 6 x 5 mm</description>
<wire x1="-2.159" y1="2.794" x2="2.159" y2="2.794" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-2.794" x2="-2.159" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="2.413" y1="2.54" x2="2.413" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="2.54" x2="-2.413" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="2.159" y1="2.794" x2="2.413" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="2.54" x2="-2.159" y2="2.794" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-2.794" x2="2.413" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-2.54" x2="-2.159" y2="-2.794" width="0.1524" layer="21" curve="90"/>
<wire x1="0.762" y1="0" x2="0.381" y2="0" width="0.1524" layer="51"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.286" y="3.048" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.032" y="-2.413" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025_050-024X070">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 mm + 5 mm, outline 2.4 x 7 mm</description>
<wire x1="-2.159" y1="-0.635" x2="-2.159" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-2.159" y1="0.635" x2="-1.651" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.159" y1="-0.635" x2="-1.651" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="1.651" y1="1.143" x2="-1.651" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-0.635" x2="2.159" y2="0.635" width="0.1524" layer="51"/>
<wire x1="1.651" y1="-1.143" x2="-1.651" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="1.651" y1="1.143" x2="2.159" y2="0.635" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.191" y1="-1.143" x2="-3.9624" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-4.191" y1="1.143" x2="-3.9624" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="-0.635" x2="-4.191" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="1.651" y1="-1.143" x2="2.159" y2="-0.635" width="0.1524" layer="21" curve="90"/>
<wire x1="-4.699" y1="0.635" x2="-4.191" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.699" y1="-0.635" x2="-4.699" y2="0.635" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="1.143" x2="-2.5654" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-1.143" x2="-2.5654" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-0.3048" y1="0.762" x2="-0.3048" y2="-0.762" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0.762" x2="0.3302" y2="-0.762" width="0.3048" layer="21"/>
<wire x1="1.27" y1="0" x2="0.3302" y2="0" width="0.1524" layer="51"/>
<wire x1="-1.27" y1="0" x2="-0.3048" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="3" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.81" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.81" y="-2.667" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025_050-025X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 + 5 mm, outline 2.5 x 7.5 mm</description>
<wire x1="-2.159" y1="1.27" x2="2.159" y2="1.27" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-1.27" x2="-2.159" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.159" y1="1.27" x2="2.413" y2="1.016" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="1.016" x2="-2.159" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-1.27" x2="2.413" y2="-1.016" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-1.016" x2="-2.159" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<wire x1="4.953" y1="1.016" x2="4.953" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="4.699" y1="1.27" x2="4.953" y2="1.016" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="-1.27" x2="4.953" y2="-1.016" width="0.1524" layer="21" curve="90"/>
<wire x1="2.794" y1="1.27" x2="4.699" y2="1.27" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-1.27" x2="2.794" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.413" y2="0.762" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-0.762" x2="2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="0.254" x2="2.413" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="1.778" y1="0" x2="2.286" y2="0" width="0.1524" layer="51"/>
<wire x1="2.286" y1="0" x2="2.794" y2="0" width="0.1524" layer="21"/>
<wire x1="2.794" y1="0" x2="3.302" y2="0" width="0.1524" layer="51"/>
<wire x1="0.762" y1="0" x2="0.381" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="3" x="3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.159" y="1.651" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.159" y="-2.794" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025_050-035X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 + 5 mm, outline 3.5 x 7.5 mm</description>
<wire x1="-2.159" y1="1.778" x2="2.159" y2="1.778" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-1.778" x2="-2.159" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.524" x2="-2.413" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="2.159" y1="1.778" x2="2.413" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="1.524" x2="-2.159" y2="1.778" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-1.778" x2="2.413" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-1.524" x2="-2.159" y2="-1.778" width="0.1524" layer="21" curve="90"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<wire x1="4.953" y1="1.524" x2="4.953" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="4.699" y1="1.778" x2="4.953" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="-1.778" x2="4.953" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="2.794" y1="1.778" x2="4.699" y2="1.778" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-1.778" x2="2.794" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.524" x2="2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.413" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="2.413" y1="0.508" x2="2.413" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="0.381" y1="0" x2="0.762" y2="0" width="0.1524" layer="51"/>
<wire x1="2.286" y1="0" x2="2.794" y2="0" width="0.1524" layer="21"/>
<wire x1="2.794" y1="0" x2="3.302" y2="0" width="0.1524" layer="51"/>
<wire x1="2.286" y1="0" x2="1.778" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="3" x="3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.286" y="2.159" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-3.302" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025_050-045X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 + 5 mm, outline 4.5 x 7.5 mm</description>
<wire x1="-2.159" y1="2.286" x2="2.159" y2="2.286" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-2.286" x2="-2.159" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="2.032" x2="-2.413" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="2.159" y1="2.286" x2="2.413" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="2.032" x2="-2.159" y2="2.286" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-2.286" x2="2.413" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-2.032" x2="-2.159" y2="-2.286" width="0.1524" layer="21" curve="90"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<wire x1="4.953" y1="2.032" x2="4.953" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="4.699" y1="2.286" x2="4.953" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="-2.286" x2="4.953" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="2.794" y1="2.286" x2="4.699" y2="2.286" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-2.286" x2="2.794" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="2.413" y1="2.032" x2="2.413" y2="1.397" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.397" x2="2.413" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="2.413" y1="0.762" x2="2.413" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="2.286" y1="0" x2="2.794" y2="0" width="0.1524" layer="21"/>
<wire x1="2.794" y1="0" x2="3.302" y2="0" width="0.1524" layer="51"/>
<wire x1="0.381" y1="0" x2="0.762" y2="0" width="0.1524" layer="51"/>
<wire x1="2.286" y1="0" x2="1.778" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="3" x="3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.286" y="2.667" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-3.81" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C025_050-055X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 2.5 + 5 mm, outline 5.5 x 7.5 mm</description>
<wire x1="-2.159" y1="2.794" x2="2.159" y2="2.794" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-2.794" x2="-2.159" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="2.54" x2="-2.413" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="2.159" y1="2.794" x2="2.413" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.413" y1="2.54" x2="-2.159" y2="2.794" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.159" y1="-2.794" x2="2.413" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.413" y1="-2.54" x2="-2.159" y2="-2.794" width="0.1524" layer="21" curve="90"/>
<wire x1="0.381" y1="0" x2="0.254" y2="0" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="0.762" width="0.254" layer="21"/>
<wire x1="0.254" y1="0" x2="0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0.762" x2="-0.254" y2="0" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.254" y2="-0.762" width="0.254" layer="21"/>
<wire x1="-0.254" y1="0" x2="-0.381" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<wire x1="4.953" y1="2.54" x2="4.953" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="4.699" y1="2.794" x2="4.953" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="-2.794" x2="4.953" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="2.794" y1="2.794" x2="4.699" y2="2.794" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-2.794" x2="2.794" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="2.413" y1="2.54" x2="2.413" y2="2.032" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-2.032" x2="2.413" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="2.413" y1="0.762" x2="2.413" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="1.778" y1="0" x2="2.286" y2="0" width="0.1524" layer="51"/>
<wire x1="2.286" y1="0" x2="2.794" y2="0" width="0.1524" layer="21"/>
<wire x1="2.794" y1="0" x2="3.302" y2="0" width="0.1524" layer="51"/>
<wire x1="0.381" y1="0" x2="0.762" y2="0" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="3" x="3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.286" y="3.175" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.032" y="-2.286" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C050-024X044">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 5 mm, outline 2.4 x 4.4 mm</description>
<wire x1="-2.159" y1="-0.635" x2="-2.159" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-2.159" y1="0.635" x2="-1.651" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.159" y1="-0.635" x2="-1.651" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="1.651" y1="1.143" x2="-1.651" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-0.635" x2="2.159" y2="0.635" width="0.1524" layer="51"/>
<wire x1="1.651" y1="-1.143" x2="-1.651" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="1.651" y1="1.143" x2="2.159" y2="0.635" width="0.1524" layer="21" curve="-90"/>
<wire x1="1.651" y1="-1.143" x2="2.159" y2="-0.635" width="0.1524" layer="21" curve="90"/>
<wire x1="-0.3048" y1="0.762" x2="-0.3048" y2="0" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-0.3048" y2="-0.762" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0.762" x2="0.3302" y2="0" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="0.3302" y2="-0.762" width="0.3048" layer="21"/>
<wire x1="1.27" y1="0" x2="0.3302" y2="0" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="0" x2="-0.3048" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.159" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.159" y="-2.667" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="2.159" y1="-0.381" x2="2.54" y2="0.381" layer="51"/>
<rectangle x1="-2.54" y1="-0.381" x2="-2.159" y2="0.381" layer="51"/>
</package>
<package name="C050-025X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 5 mm, outline 2.5 x 7.5 mm</description>
<wire x1="-0.3048" y1="0.635" x2="-0.3048" y2="0" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-0.3048" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="0.3302" y1="0.635" x2="0.3302" y2="0" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="0.3302" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="1.016" x2="-3.683" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-1.27" x2="3.429" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="3.683" y1="-1.016" x2="3.683" y2="1.016" width="0.1524" layer="21"/>
<wire x1="3.429" y1="1.27" x2="-3.429" y2="1.27" width="0.1524" layer="21"/>
<wire x1="3.429" y1="1.27" x2="3.683" y2="1.016" width="0.1524" layer="21" curve="-90"/>
<wire x1="3.429" y1="-1.27" x2="3.683" y2="-1.016" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="-1.016" x2="-3.429" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="1.016" x2="-3.429" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.429" y="1.651" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.429" y="-2.794" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C050-045X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 5 mm, outline 4.5 x 7.5 mm</description>
<wire x1="-0.3048" y1="0.635" x2="-0.3048" y2="0" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-0.3048" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="0.3302" y1="0.635" x2="0.3302" y2="0" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="0.3302" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="2.032" x2="-3.683" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-2.286" x2="3.429" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="3.683" y1="-2.032" x2="3.683" y2="2.032" width="0.1524" layer="21"/>
<wire x1="3.429" y1="2.286" x2="-3.429" y2="2.286" width="0.1524" layer="21"/>
<wire x1="3.429" y1="2.286" x2="3.683" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="3.429" y1="-2.286" x2="3.683" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="-2.032" x2="-3.429" y2="-2.286" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="2.032" x2="-3.429" y2="2.286" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.556" y="2.667" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.556" y="-3.81" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C050-030X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 5 mm, outline 3 x 7.5 mm</description>
<wire x1="-0.3048" y1="0.635" x2="-0.3048" y2="0" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-0.3048" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="0.3302" y1="0.635" x2="0.3302" y2="0" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="0.3302" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="1.27" x2="-3.683" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-1.524" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.683" y1="-1.27" x2="3.683" y2="1.27" width="0.1524" layer="21"/>
<wire x1="3.429" y1="1.524" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="3.429" y1="1.524" x2="3.683" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="3.429" y1="-1.524" x2="3.683" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="-1.27" x2="-3.429" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="1.27" x2="-3.429" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.556" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.556" y="-3.048" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C050-050X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 5 mm, outline 5 x 7.5 mm</description>
<wire x1="-0.3048" y1="0.635" x2="-0.3048" y2="0" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-0.3048" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="0.3302" y1="0.635" x2="0.3302" y2="0" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="0.3302" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="2.286" x2="-3.683" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-2.54" x2="3.429" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="3.683" y1="-2.286" x2="3.683" y2="2.286" width="0.1524" layer="21"/>
<wire x1="3.429" y1="2.54" x2="-3.429" y2="2.54" width="0.1524" layer="21"/>
<wire x1="3.429" y1="2.54" x2="3.683" y2="2.286" width="0.1524" layer="21" curve="-90"/>
<wire x1="3.429" y1="-2.54" x2="3.683" y2="-2.286" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="-2.286" x2="-3.429" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="2.286" x2="-3.429" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.429" y="2.921" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-2.159" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C050-055X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 5 mm, outline 5.5 x 7.5 mm</description>
<wire x1="-0.3048" y1="0.635" x2="-0.3048" y2="0" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-0.3048" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="0.3302" y1="0.635" x2="0.3302" y2="0" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="0.3302" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="2.54" x2="-3.683" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-2.794" x2="3.429" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="3.683" y1="-2.54" x2="3.683" y2="2.54" width="0.1524" layer="21"/>
<wire x1="3.429" y1="2.794" x2="-3.429" y2="2.794" width="0.1524" layer="21"/>
<wire x1="3.429" y1="2.794" x2="3.683" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="3.429" y1="-2.794" x2="3.683" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="-2.54" x2="-3.429" y2="-2.794" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="2.54" x2="-3.429" y2="2.794" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.429" y="3.175" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.302" y="-2.286" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C050-075X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 5 mm, outline 7.5 x 7.5 mm</description>
<wire x1="-1.524" y1="0" x2="-0.4572" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.4572" y1="0" x2="-0.4572" y2="0.762" width="0.4064" layer="21"/>
<wire x1="-0.4572" y1="0" x2="-0.4572" y2="-0.762" width="0.4064" layer="21"/>
<wire x1="0.4318" y1="0.762" x2="0.4318" y2="0" width="0.4064" layer="21"/>
<wire x1="0.4318" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="0.4318" y1="0" x2="0.4318" y2="-0.762" width="0.4064" layer="21"/>
<wire x1="-3.683" y1="3.429" x2="-3.683" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-3.683" x2="3.429" y2="-3.683" width="0.1524" layer="21"/>
<wire x1="3.683" y1="-3.429" x2="3.683" y2="3.429" width="0.1524" layer="21"/>
<wire x1="3.429" y1="3.683" x2="-3.429" y2="3.683" width="0.1524" layer="21"/>
<wire x1="3.429" y1="3.683" x2="3.683" y2="3.429" width="0.1524" layer="21" curve="-90"/>
<wire x1="3.429" y1="-3.683" x2="3.683" y2="-3.429" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="-3.429" x2="-3.429" y2="-3.683" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="3.429" x2="-3.429" y2="3.683" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.429" y="4.064" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-2.921" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C050H075X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
Horizontal, grid 5 mm, outline 7.5 x 7.5 mm</description>
<wire x1="-3.683" y1="7.112" x2="-3.683" y2="0.508" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="0.508" x2="-3.302" y2="0.508" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="0.508" x2="-1.778" y2="0.508" width="0.1524" layer="51"/>
<wire x1="-1.778" y1="0.508" x2="1.778" y2="0.508" width="0.1524" layer="21"/>
<wire x1="1.778" y1="0.508" x2="3.302" y2="0.508" width="0.1524" layer="51"/>
<wire x1="3.302" y1="0.508" x2="3.683" y2="0.508" width="0.1524" layer="21"/>
<wire x1="3.683" y1="0.508" x2="3.683" y2="7.112" width="0.1524" layer="21"/>
<wire x1="3.175" y1="7.62" x2="-3.175" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-0.3048" y1="2.413" x2="-0.3048" y2="1.778" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="1.778" x2="-0.3048" y2="1.143" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="1.778" x2="-1.651" y2="1.778" width="0.1524" layer="21"/>
<wire x1="0.3302" y1="2.413" x2="0.3302" y2="1.778" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="1.778" x2="0.3302" y2="1.143" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="1.778" x2="1.651" y2="1.778" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="7.112" x2="-3.175" y2="7.62" width="0.1524" layer="21" curve="-90"/>
<wire x1="3.175" y1="7.62" x2="3.683" y2="7.112" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.54" y1="0" x2="-2.54" y2="0.254" width="0.508" layer="51"/>
<wire x1="2.54" y1="0" x2="2.54" y2="0.254" width="0.508" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.302" y="8.001" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="3.175" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-2.794" y1="0.127" x2="-2.286" y2="0.508" layer="51"/>
<rectangle x1="2.286" y1="0.127" x2="2.794" y2="0.508" layer="51"/>
</package>
<package name="C075-032X103">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 7.5 mm, outline 3.2 x 10.3 mm</description>
<wire x1="4.826" y1="1.524" x2="-4.826" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.27" x2="-5.08" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="-1.524" x2="4.826" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="5.08" y1="-1.27" x2="5.08" y2="1.27" width="0.1524" layer="21"/>
<wire x1="4.826" y1="1.524" x2="5.08" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.826" y1="-1.524" x2="5.08" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="-1.27" x2="-4.826" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="1.27" x2="-4.826" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="0.508" y1="0" x2="2.54" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="0" x2="-0.508" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="0.889" x2="-0.508" y2="0" width="0.4064" layer="21"/>
<wire x1="-0.508" y1="0" x2="-0.508" y2="-0.889" width="0.4064" layer="21"/>
<wire x1="0.508" y1="0.889" x2="0.508" y2="0" width="0.4064" layer="21"/>
<wire x1="0.508" y1="0" x2="0.508" y2="-0.889" width="0.4064" layer="21"/>
<pad name="1" x="-3.81" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.9144" shape="octagon"/>
<text x="-4.826" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.826" y="-3.048" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C075-042X103">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 7.5 mm, outline 4.2 x 10.3 mm</description>
<wire x1="4.826" y1="2.032" x2="-4.826" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.778" x2="-5.08" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="-2.032" x2="4.826" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="5.08" y1="-1.778" x2="5.08" y2="1.778" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.032" x2="5.08" y2="1.778" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.826" y1="-2.032" x2="5.08" y2="-1.778" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="-1.778" x2="-4.826" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="1.778" x2="-4.826" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="-1.27" y1="0" x2="2.667" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.667" y1="0" x2="-2.159" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.159" y1="1.27" x2="-2.159" y2="0" width="0.4064" layer="21"/>
<wire x1="-2.159" y1="0" x2="-2.159" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-1.27" y1="1.27" x2="-1.27" y2="0" width="0.4064" layer="21"/>
<wire x1="-1.27" y1="0" x2="-1.27" y2="-1.27" width="0.4064" layer="21"/>
<pad name="1" x="-3.81" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.9144" shape="octagon"/>
<text x="-4.699" y="2.413" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.635" y="-1.651" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C075-052X106">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 7.5 mm, outline 5.2 x 10.6 mm</description>
<wire x1="4.953" y1="2.54" x2="-4.953" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-5.207" y1="2.286" x2="-5.207" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="-2.54" x2="4.953" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="5.207" y1="-2.286" x2="5.207" y2="2.286" width="0.1524" layer="21"/>
<wire x1="4.953" y1="2.54" x2="5.207" y2="2.286" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.953" y1="-2.54" x2="5.207" y2="-2.286" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.207" y1="-2.286" x2="-4.953" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.207" y1="2.286" x2="-4.953" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="-1.27" y1="0" x2="2.667" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.667" y1="0" x2="-2.159" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.159" y1="1.27" x2="-2.159" y2="0" width="0.4064" layer="21"/>
<wire x1="-2.159" y1="0" x2="-2.159" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-1.27" y1="1.27" x2="-1.27" y2="0" width="0.4064" layer="21"/>
<wire x1="-1.27" y1="0" x2="-1.27" y2="-1.27" width="0.4064" layer="21"/>
<pad name="1" x="-3.81" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.9144" shape="octagon"/>
<text x="-4.826" y="2.921" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.635" y="-2.032" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C102-043X133">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 10.2 mm, outline 4.3 x 13.3 mm</description>
<wire x1="-3.175" y1="1.27" x2="-3.175" y2="0" width="0.4064" layer="21"/>
<wire x1="-2.286" y1="1.27" x2="-2.286" y2="0" width="0.4064" layer="21"/>
<wire x1="3.81" y1="0" x2="-2.286" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="0" x2="-2.286" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-3.81" y1="0" x2="-3.175" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="0" x2="-3.175" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-6.096" y1="2.032" x2="6.096" y2="2.032" width="0.1524" layer="21"/>
<wire x1="6.604" y1="1.524" x2="6.604" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="6.096" y1="-2.032" x2="-6.096" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-6.604" y1="-1.524" x2="-6.604" y2="1.524" width="0.1524" layer="21"/>
<wire x1="6.096" y1="2.032" x2="6.604" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.096" y1="-2.032" x2="6.604" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="-6.604" y1="-1.524" x2="-6.096" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="-6.604" y1="1.524" x2="-6.096" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="1.016" shape="octagon"/>
<text x="-6.096" y="2.413" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.524" y="-1.651" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C102-054X133">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 10.2 mm, outline 5.4 x 13.3 mm</description>
<wire x1="-3.175" y1="1.27" x2="-3.175" y2="0" width="0.4064" layer="21"/>
<wire x1="-2.286" y1="1.27" x2="-2.286" y2="0" width="0.4064" layer="21"/>
<wire x1="3.81" y1="0" x2="-2.286" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="0" x2="-2.286" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-3.81" y1="0" x2="-3.175" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="0" x2="-3.175" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-6.096" y1="2.54" x2="6.096" y2="2.54" width="0.1524" layer="21"/>
<wire x1="6.604" y1="2.032" x2="6.604" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="6.096" y1="-2.54" x2="-6.096" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-6.604" y1="-2.032" x2="-6.604" y2="2.032" width="0.1524" layer="21"/>
<wire x1="6.096" y1="2.54" x2="6.604" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.096" y1="-2.54" x2="6.604" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="-6.604" y1="-2.032" x2="-6.096" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-6.604" y1="2.032" x2="-6.096" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="1.016" shape="octagon"/>
<text x="-6.096" y="2.921" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.524" y="-1.905" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C102-064X133">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 10.2 mm, outline 6.4 x 13.3 mm</description>
<wire x1="-3.175" y1="1.27" x2="-3.175" y2="0" width="0.4064" layer="21"/>
<wire x1="-2.286" y1="1.27" x2="-2.286" y2="0" width="0.4064" layer="21"/>
<wire x1="3.81" y1="0" x2="-2.286" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="0" x2="-2.286" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-3.81" y1="0" x2="-3.175" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="0" x2="-3.175" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-6.096" y1="3.048" x2="6.096" y2="3.048" width="0.1524" layer="21"/>
<wire x1="6.604" y1="2.54" x2="6.604" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="6.096" y1="-3.048" x2="-6.096" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-6.604" y1="-2.54" x2="-6.604" y2="2.54" width="0.1524" layer="21"/>
<wire x1="6.096" y1="3.048" x2="6.604" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.096" y1="-3.048" x2="6.604" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-6.604" y1="-2.54" x2="-6.096" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="-6.604" y1="2.54" x2="-6.096" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="1.016" shape="octagon"/>
<text x="-6.096" y="3.429" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.524" y="-2.032" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C102_152-062X184">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 10.2 mm + 15.2 mm, outline 6.2 x 18.4 mm</description>
<wire x1="-2.286" y1="1.27" x2="-2.286" y2="0" width="0.4064" layer="21"/>
<wire x1="-2.286" y1="0" x2="-2.286" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-3.175" y1="1.27" x2="-3.175" y2="0" width="0.4064" layer="21"/>
<wire x1="-3.175" y1="0" x2="-3.175" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-3.683" y1="0" x2="-3.175" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="0" x2="3.683" y2="0" width="0.1524" layer="21"/>
<wire x1="6.477" y1="0" x2="8.636" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.096" y1="3.048" x2="6.223" y2="3.048" width="0.1524" layer="21"/>
<wire x1="6.223" y1="-3.048" x2="-6.096" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-6.604" y1="-2.54" x2="-6.604" y2="2.54" width="0.1524" layer="21"/>
<wire x1="6.223" y1="3.048" x2="6.731" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.223" y1="-3.048" x2="6.731" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-6.604" y1="-2.54" x2="-6.096" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="-6.604" y1="2.54" x2="-6.096" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.731" y1="2.54" x2="6.731" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="11.176" y1="3.048" x2="11.684" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="11.176" y1="-3.048" x2="11.684" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="11.176" y1="-3.048" x2="7.112" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="7.112" y1="3.048" x2="11.176" y2="3.048" width="0.1524" layer="21"/>
<wire x1="11.684" y1="2.54" x2="11.684" y2="-2.54" width="0.1524" layer="21"/>
<pad name="1" x="-5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="3" x="10.033" y="0" drill="1.016" shape="octagon"/>
<text x="-5.969" y="3.429" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.524" y="-2.286" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C150-054X183">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 15 mm, outline 5.4 x 18.3 mm</description>
<wire x1="-5.08" y1="1.27" x2="-5.08" y2="0" width="0.4064" layer="21"/>
<wire x1="-5.08" y1="0" x2="-5.08" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="1.27" x2="-4.191" y2="0" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="-4.191" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="0" x2="-6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="9.017" y1="2.032" x2="9.017" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="8.509" y1="-2.54" x2="-8.509" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-9.017" y1="-2.032" x2="-9.017" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-8.509" y1="2.54" x2="8.509" y2="2.54" width="0.1524" layer="21"/>
<wire x1="8.509" y1="2.54" x2="9.017" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="8.509" y1="-2.54" x2="9.017" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="-2.032" x2="-8.509" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="2.032" x2="-8.509" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-7.493" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.493" y="0" drill="1.016" shape="octagon"/>
<text x="-8.382" y="2.921" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.429" y="-2.032" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C150-064X183">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 15 mm, outline 6.4 x 18.3 mm</description>
<wire x1="-5.08" y1="1.27" x2="-5.08" y2="0" width="0.4064" layer="21"/>
<wire x1="-5.08" y1="0" x2="-5.08" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="1.27" x2="-4.191" y2="0" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="-4.191" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="0" x2="-6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="9.017" y1="2.54" x2="9.017" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="8.509" y1="-3.048" x2="-8.509" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-9.017" y1="-2.54" x2="-9.017" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-8.509" y1="3.048" x2="8.509" y2="3.048" width="0.1524" layer="21"/>
<wire x1="8.509" y1="3.048" x2="9.017" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="8.509" y1="-3.048" x2="9.017" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="-2.54" x2="-8.509" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="2.54" x2="-8.509" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-7.493" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.493" y="0" drill="1.016" shape="octagon"/>
<text x="-8.509" y="3.429" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.429" y="-2.032" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C150-072X183">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 15 mm, outline 7.2 x 18.3 mm</description>
<wire x1="-5.08" y1="1.27" x2="-5.08" y2="0" width="0.4064" layer="21"/>
<wire x1="-5.08" y1="0" x2="-5.08" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="1.27" x2="-4.191" y2="0" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="-4.191" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="0" x2="-6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="9.017" y1="3.048" x2="9.017" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="8.509" y1="-3.556" x2="-8.509" y2="-3.556" width="0.1524" layer="21"/>
<wire x1="-9.017" y1="-3.048" x2="-9.017" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-8.509" y1="3.556" x2="8.509" y2="3.556" width="0.1524" layer="21"/>
<wire x1="8.509" y1="3.556" x2="9.017" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="8.509" y1="-3.556" x2="9.017" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="-3.048" x2="-8.509" y2="-3.556" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="3.048" x2="-8.509" y2="3.556" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-7.493" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.493" y="0" drill="1.016" shape="octagon"/>
<text x="-8.509" y="3.937" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.429" y="-2.286" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C150-084X183">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 15 mm, outline 8.4 x 18.3 mm</description>
<wire x1="-5.08" y1="1.27" x2="-5.08" y2="0" width="0.4064" layer="21"/>
<wire x1="-5.08" y1="0" x2="-5.08" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="1.27" x2="-4.191" y2="0" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="-4.191" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="0" x2="-6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="9.017" y1="3.556" x2="9.017" y2="-3.556" width="0.1524" layer="21"/>
<wire x1="8.509" y1="-4.064" x2="-8.509" y2="-4.064" width="0.1524" layer="21"/>
<wire x1="-9.017" y1="-3.556" x2="-9.017" y2="3.556" width="0.1524" layer="21"/>
<wire x1="-8.509" y1="4.064" x2="8.509" y2="4.064" width="0.1524" layer="21"/>
<wire x1="8.509" y1="4.064" x2="9.017" y2="3.556" width="0.1524" layer="21" curve="-90"/>
<wire x1="8.509" y1="-4.064" x2="9.017" y2="-3.556" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="-3.556" x2="-8.509" y2="-4.064" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="3.556" x2="-8.509" y2="4.064" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-7.493" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.493" y="0" drill="1.016" shape="octagon"/>
<text x="-8.509" y="4.445" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.429" y="-2.54" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C150-091X182">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 15 mm, outline 9.1 x 18.2 mm</description>
<wire x1="-5.08" y1="1.27" x2="-5.08" y2="0" width="0.4064" layer="21"/>
<wire x1="-5.08" y1="0" x2="-5.08" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="1.27" x2="-4.191" y2="0" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="-4.191" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-4.191" y1="0" x2="6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="0" x2="-6.096" y2="0" width="0.1524" layer="21"/>
<wire x1="9.017" y1="3.937" x2="9.017" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="8.509" y1="-4.445" x2="-8.509" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="-9.017" y1="-3.937" x2="-9.017" y2="3.937" width="0.1524" layer="21"/>
<wire x1="-8.509" y1="4.445" x2="8.509" y2="4.445" width="0.1524" layer="21"/>
<wire x1="8.509" y1="4.445" x2="9.017" y2="3.937" width="0.1524" layer="21" curve="-90"/>
<wire x1="8.509" y1="-4.445" x2="9.017" y2="-3.937" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="-3.937" x2="-8.509" y2="-4.445" width="0.1524" layer="21" curve="90"/>
<wire x1="-9.017" y1="3.937" x2="-8.509" y2="4.445" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-7.493" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.493" y="0" drill="1.016" shape="octagon"/>
<text x="-8.509" y="4.826" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.429" y="-2.54" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C225-062X268">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 22.5 mm, outline 6.2 x 26.8 mm</description>
<wire x1="-12.827" y1="3.048" x2="12.827" y2="3.048" width="0.1524" layer="21"/>
<wire x1="13.335" y1="2.54" x2="13.335" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="12.827" y1="-3.048" x2="-12.827" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-13.335" y1="-2.54" x2="-13.335" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="12.827" y1="3.048" x2="13.335" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="12.827" y1="-3.048" x2="13.335" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="-2.54" x2="-12.827" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="2.54" x2="-12.827" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="-9.652" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="9.652" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-11.303" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.303" y="0" drill="1.016" shape="octagon"/>
<text x="-12.7" y="3.429" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C225-074X268">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 22.5 mm, outline 7.4 x 26.8 mm</description>
<wire x1="-12.827" y1="3.556" x2="12.827" y2="3.556" width="0.1524" layer="21"/>
<wire x1="13.335" y1="3.048" x2="13.335" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="12.827" y1="-3.556" x2="-12.827" y2="-3.556" width="0.1524" layer="21"/>
<wire x1="-13.335" y1="-3.048" x2="-13.335" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="12.827" y1="3.556" x2="13.335" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="12.827" y1="-3.556" x2="13.335" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="-3.048" x2="-12.827" y2="-3.556" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="3.048" x2="-12.827" y2="3.556" width="0.1524" layer="21" curve="-90"/>
<wire x1="-9.652" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="9.652" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-11.303" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.303" y="0" drill="1.016" shape="octagon"/>
<text x="-12.827" y="3.937" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C225-087X268">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 22.5 mm, outline 8.7 x 26.8 mm</description>
<wire x1="-12.827" y1="4.318" x2="12.827" y2="4.318" width="0.1524" layer="21"/>
<wire x1="13.335" y1="3.81" x2="13.335" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="12.827" y1="-4.318" x2="-12.827" y2="-4.318" width="0.1524" layer="21"/>
<wire x1="-13.335" y1="-3.81" x2="-13.335" y2="3.81" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="12.827" y1="4.318" x2="13.335" y2="3.81" width="0.1524" layer="21" curve="-90"/>
<wire x1="12.827" y1="-4.318" x2="13.335" y2="-3.81" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="-3.81" x2="-12.827" y2="-4.318" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="3.81" x2="-12.827" y2="4.318" width="0.1524" layer="21" curve="-90"/>
<wire x1="-9.652" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="9.652" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-11.303" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.303" y="0" drill="1.016" shape="octagon"/>
<text x="-12.827" y="4.699" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C225-108X268">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 22.5 mm, outline 10.8 x 26.8 mm</description>
<wire x1="-12.827" y1="5.334" x2="12.827" y2="5.334" width="0.1524" layer="21"/>
<wire x1="13.335" y1="4.826" x2="13.335" y2="-4.826" width="0.1524" layer="21"/>
<wire x1="12.827" y1="-5.334" x2="-12.827" y2="-5.334" width="0.1524" layer="21"/>
<wire x1="-13.335" y1="-4.826" x2="-13.335" y2="4.826" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="12.827" y1="5.334" x2="13.335" y2="4.826" width="0.1524" layer="21" curve="-90"/>
<wire x1="12.827" y1="-5.334" x2="13.335" y2="-4.826" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="-4.826" x2="-12.827" y2="-5.334" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="4.826" x2="-12.827" y2="5.334" width="0.1524" layer="21" curve="-90"/>
<wire x1="-9.652" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="9.652" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-11.303" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.303" y="0" drill="1.016" shape="octagon"/>
<text x="-12.954" y="5.715" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C225-113X268">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 22.5 mm, outline 11.3 x 26.8 mm</description>
<wire x1="-12.827" y1="5.588" x2="12.827" y2="5.588" width="0.1524" layer="21"/>
<wire x1="13.335" y1="5.08" x2="13.335" y2="-5.08" width="0.1524" layer="21"/>
<wire x1="12.827" y1="-5.588" x2="-12.827" y2="-5.588" width="0.1524" layer="21"/>
<wire x1="-13.335" y1="-5.08" x2="-13.335" y2="5.08" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="12.827" y1="5.588" x2="13.335" y2="5.08" width="0.1524" layer="21" curve="-90"/>
<wire x1="12.827" y1="-5.588" x2="13.335" y2="-5.08" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="-5.08" x2="-12.827" y2="-5.588" width="0.1524" layer="21" curve="90"/>
<wire x1="-13.335" y1="5.08" x2="-12.827" y2="5.588" width="0.1524" layer="21" curve="-90"/>
<wire x1="-9.652" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="9.652" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-11.303" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.303" y="0" drill="1.016" shape="octagon"/>
<text x="-12.954" y="5.969" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C275-093X316">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 27.5 mm, outline 9.3 x 31.6 mm</description>
<wire x1="-15.24" y1="4.572" x2="15.24" y2="4.572" width="0.1524" layer="21"/>
<wire x1="15.748" y1="4.064" x2="15.748" y2="-4.064" width="0.1524" layer="21"/>
<wire x1="15.24" y1="-4.572" x2="-15.24" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="-15.748" y1="-4.064" x2="-15.748" y2="4.064" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="15.24" y1="4.572" x2="15.748" y2="4.064" width="0.1524" layer="21" curve="-90"/>
<wire x1="15.24" y1="-4.572" x2="15.748" y2="-4.064" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="-4.064" x2="-15.24" y2="-4.572" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="4.064" x2="-15.24" y2="4.572" width="0.1524" layer="21" curve="-90"/>
<wire x1="-11.557" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="11.557" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-13.716" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="13.716" y="0" drill="1.1938" shape="octagon"/>
<text x="-15.24" y="4.953" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C275-113X316">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 27.5 mm, outline 11.3 x 31.6 mm</description>
<wire x1="-15.24" y1="5.588" x2="15.24" y2="5.588" width="0.1524" layer="21"/>
<wire x1="15.748" y1="5.08" x2="15.748" y2="-5.08" width="0.1524" layer="21"/>
<wire x1="15.24" y1="-5.588" x2="-15.24" y2="-5.588" width="0.1524" layer="21"/>
<wire x1="-15.748" y1="-5.08" x2="-15.748" y2="5.08" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="15.24" y1="5.588" x2="15.748" y2="5.08" width="0.1524" layer="21" curve="-90"/>
<wire x1="15.24" y1="-5.588" x2="15.748" y2="-5.08" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="-5.08" x2="-15.24" y2="-5.588" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="5.08" x2="-15.24" y2="5.588" width="0.1524" layer="21" curve="-90"/>
<wire x1="-11.557" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="11.557" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-13.716" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="13.716" y="0" drill="1.1938" shape="octagon"/>
<text x="-15.24" y="5.969" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C275-134X316">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 27.5 mm, outline 13.4 x 31.6 mm</description>
<wire x1="-15.24" y1="6.604" x2="15.24" y2="6.604" width="0.1524" layer="21"/>
<wire x1="15.748" y1="6.096" x2="15.748" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="15.24" y1="-6.604" x2="-15.24" y2="-6.604" width="0.1524" layer="21"/>
<wire x1="-15.748" y1="-6.096" x2="-15.748" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="15.24" y1="6.604" x2="15.748" y2="6.096" width="0.1524" layer="21" curve="-90"/>
<wire x1="15.24" y1="-6.604" x2="15.748" y2="-6.096" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="-6.096" x2="-15.24" y2="-6.604" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="6.096" x2="-15.24" y2="6.604" width="0.1524" layer="21" curve="-90"/>
<wire x1="-11.557" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="11.557" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-13.716" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="13.716" y="0" drill="1.1938" shape="octagon"/>
<text x="-15.24" y="6.985" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C275-205X316">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 27.5 mm, outline 20.5 x 31.6 mm</description>
<wire x1="-15.24" y1="10.16" x2="15.24" y2="10.16" width="0.1524" layer="21"/>
<wire x1="15.748" y1="9.652" x2="15.748" y2="-9.652" width="0.1524" layer="21"/>
<wire x1="15.24" y1="-10.16" x2="-15.24" y2="-10.16" width="0.1524" layer="21"/>
<wire x1="-15.748" y1="-9.652" x2="-15.748" y2="9.652" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="15.24" y1="10.16" x2="15.748" y2="9.652" width="0.1524" layer="21" curve="-90"/>
<wire x1="15.24" y1="-10.16" x2="15.748" y2="-9.652" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="-9.652" x2="-15.24" y2="-10.16" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="9.652" x2="-15.24" y2="10.16" width="0.1524" layer="21" curve="-90"/>
<wire x1="-11.557" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="11.557" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-13.716" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="13.716" y="0" drill="1.1938" shape="octagon"/>
<text x="-15.24" y="10.541" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-4.318" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C325-137X374">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 32.5 mm, outline 13.7 x 37.4 mm</description>
<wire x1="-14.2748" y1="0" x2="-12.7" y2="0" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="1.905" x2="-12.7" y2="0" width="0.4064" layer="21"/>
<wire x1="-11.811" y1="1.905" x2="-11.811" y2="0" width="0.4064" layer="21"/>
<wire x1="-11.811" y1="0" x2="14.2748" y2="0" width="0.1524" layer="21"/>
<wire x1="-11.811" y1="0" x2="-11.811" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-12.7" y1="0" x2="-12.7" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="18.542" y1="6.731" x2="18.542" y2="-6.731" width="0.1524" layer="21"/>
<wire x1="-18.542" y1="6.731" x2="-18.542" y2="-6.731" width="0.1524" layer="21"/>
<wire x1="-18.542" y1="-6.731" x2="18.542" y2="-6.731" width="0.1524" layer="21"/>
<wire x1="18.542" y1="6.731" x2="-18.542" y2="6.731" width="0.1524" layer="21"/>
<pad name="1" x="-16.256" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="16.256" y="0" drill="1.1938" shape="octagon"/>
<text x="-18.2372" y="7.0612" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-10.8458" y="-2.8702" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C325-162X374">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 32.5 mm, outline 16.2 x 37.4 mm</description>
<wire x1="-14.2748" y1="0" x2="-12.7" y2="0" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="1.905" x2="-12.7" y2="0" width="0.4064" layer="21"/>
<wire x1="-11.811" y1="1.905" x2="-11.811" y2="0" width="0.4064" layer="21"/>
<wire x1="-11.811" y1="0" x2="14.2748" y2="0" width="0.1524" layer="21"/>
<wire x1="-11.811" y1="0" x2="-11.811" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-12.7" y1="0" x2="-12.7" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="18.542" y1="8.001" x2="18.542" y2="-8.001" width="0.1524" layer="21"/>
<wire x1="-18.542" y1="8.001" x2="-18.542" y2="-8.001" width="0.1524" layer="21"/>
<wire x1="-18.542" y1="-8.001" x2="18.542" y2="-8.001" width="0.1524" layer="21"/>
<wire x1="18.542" y1="8.001" x2="-18.542" y2="8.001" width="0.1524" layer="21"/>
<pad name="1" x="-16.256" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="16.256" y="0" drill="1.1938" shape="octagon"/>
<text x="-18.3642" y="8.3312" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-10.8458" y="-2.8702" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C325-182X374">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 32.5 mm, outline 18.2 x 37.4 mm</description>
<wire x1="-14.2748" y1="0" x2="-12.7" y2="0" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="1.905" x2="-12.7" y2="0" width="0.4064" layer="21"/>
<wire x1="-11.811" y1="1.905" x2="-11.811" y2="0" width="0.4064" layer="21"/>
<wire x1="-11.811" y1="0" x2="14.2748" y2="0" width="0.1524" layer="21"/>
<wire x1="-11.811" y1="0" x2="-11.811" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-12.7" y1="0" x2="-12.7" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="18.542" y1="9.017" x2="18.542" y2="-9.017" width="0.1524" layer="21"/>
<wire x1="-18.542" y1="9.017" x2="-18.542" y2="-9.017" width="0.1524" layer="21"/>
<wire x1="-18.542" y1="-9.017" x2="18.542" y2="-9.017" width="0.1524" layer="21"/>
<wire x1="18.542" y1="9.017" x2="-18.542" y2="9.017" width="0.1524" layer="21"/>
<pad name="1" x="-16.256" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="16.256" y="0" drill="1.1938" shape="octagon"/>
<text x="-18.3642" y="9.3472" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-10.8458" y="-2.8702" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C375-192X418">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 37.5 mm, outline 19.2 x 41.8 mm</description>
<wire x1="-20.32" y1="8.509" x2="20.32" y2="8.509" width="0.1524" layer="21"/>
<wire x1="20.828" y1="8.001" x2="20.828" y2="-8.001" width="0.1524" layer="21"/>
<wire x1="20.32" y1="-8.509" x2="-20.32" y2="-8.509" width="0.1524" layer="21"/>
<wire x1="-20.828" y1="-8.001" x2="-20.828" y2="8.001" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="20.32" y1="8.509" x2="20.828" y2="8.001" width="0.1524" layer="21" curve="-90"/>
<wire x1="20.32" y1="-8.509" x2="20.828" y2="-8.001" width="0.1524" layer="21" curve="90"/>
<wire x1="-20.828" y1="-8.001" x2="-20.32" y2="-8.509" width="0.1524" layer="21" curve="90"/>
<wire x1="-20.828" y1="8.001" x2="-20.32" y2="8.509" width="0.1524" layer="21" curve="-90"/>
<wire x1="-16.002" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="16.002" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-18.796" y="0" drill="1.3208" shape="octagon"/>
<pad name="2" x="18.796" y="0" drill="1.3208" shape="octagon"/>
<text x="-20.447" y="8.89" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C375-203X418">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 37.5 mm, outline 20.3 x 41.8 mm</description>
<wire x1="-20.32" y1="10.16" x2="20.32" y2="10.16" width="0.1524" layer="21"/>
<wire x1="20.828" y1="9.652" x2="20.828" y2="-9.652" width="0.1524" layer="21"/>
<wire x1="20.32" y1="-10.16" x2="-20.32" y2="-10.16" width="0.1524" layer="21"/>
<wire x1="-20.828" y1="-9.652" x2="-20.828" y2="9.652" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="20.32" y1="10.16" x2="20.828" y2="9.652" width="0.1524" layer="21" curve="-90"/>
<wire x1="20.32" y1="-10.16" x2="20.828" y2="-9.652" width="0.1524" layer="21" curve="90"/>
<wire x1="-20.828" y1="-9.652" x2="-20.32" y2="-10.16" width="0.1524" layer="21" curve="90"/>
<wire x1="-20.828" y1="9.652" x2="-20.32" y2="10.16" width="0.1524" layer="21" curve="-90"/>
<wire x1="-16.002" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="16.002" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-18.796" y="0" drill="1.3208" shape="octagon"/>
<pad name="2" x="18.796" y="0" drill="1.3208" shape="octagon"/>
<text x="-20.32" y="10.541" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C050-035X075">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 5 mm, outline 3.5 x 7.5 mm</description>
<wire x1="-0.3048" y1="0.635" x2="-0.3048" y2="0" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-0.3048" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="-0.3048" y1="0" x2="-1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="0.3302" y1="0.635" x2="0.3302" y2="0" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="0.3302" y2="-0.635" width="0.3048" layer="21"/>
<wire x1="0.3302" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="1.524" x2="-3.683" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-1.778" x2="3.429" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="3.683" y1="-1.524" x2="3.683" y2="1.524" width="0.1524" layer="21"/>
<wire x1="3.429" y1="1.778" x2="-3.429" y2="1.778" width="0.1524" layer="21"/>
<wire x1="3.429" y1="1.778" x2="3.683" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="3.429" y1="-1.778" x2="3.683" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="-1.524" x2="-3.429" y2="-1.778" width="0.1524" layer="21" curve="90"/>
<wire x1="-3.683" y1="1.524" x2="-3.429" y2="1.778" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.556" y="2.159" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.556" y="-3.429" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C375-155X418">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 37.5 mm, outline 15.5 x 41.8 mm</description>
<wire x1="-20.32" y1="7.62" x2="20.32" y2="7.62" width="0.1524" layer="21"/>
<wire x1="20.828" y1="7.112" x2="20.828" y2="-7.112" width="0.1524" layer="21"/>
<wire x1="20.32" y1="-7.62" x2="-20.32" y2="-7.62" width="0.1524" layer="21"/>
<wire x1="-20.828" y1="-7.112" x2="-20.828" y2="7.112" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="20.32" y1="7.62" x2="20.828" y2="7.112" width="0.1524" layer="21" curve="-90"/>
<wire x1="20.32" y1="-7.62" x2="20.828" y2="-7.112" width="0.1524" layer="21" curve="90"/>
<wire x1="-20.828" y1="-7.112" x2="-20.32" y2="-7.62" width="0.1524" layer="21" curve="90"/>
<wire x1="-20.828" y1="7.112" x2="-20.32" y2="7.62" width="0.1524" layer="21" curve="-90"/>
<wire x1="-16.002" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="16.002" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-18.796" y="0" drill="1.3208" shape="octagon"/>
<pad name="2" x="18.796" y="0" drill="1.3208" shape="octagon"/>
<text x="-20.447" y="8.001" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C075-063X106">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 7.5 mm, outline 6.3 x 10.6 mm</description>
<wire x1="4.953" y1="3.048" x2="-4.953" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-5.207" y1="2.794" x2="-5.207" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="-3.048" x2="4.953" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="5.207" y1="-2.794" x2="5.207" y2="2.794" width="0.1524" layer="21"/>
<wire x1="4.953" y1="3.048" x2="5.207" y2="2.794" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.953" y1="-3.048" x2="5.207" y2="-2.794" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.207" y1="-2.794" x2="-4.953" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.207" y1="2.794" x2="-4.953" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="-1.27" y1="0" x2="2.667" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.667" y1="0" x2="-2.159" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.159" y1="1.27" x2="-2.159" y2="0" width="0.4064" layer="21"/>
<wire x1="-2.159" y1="0" x2="-2.159" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-1.27" y1="1.27" x2="-1.27" y2="0" width="0.4064" layer="21"/>
<wire x1="-1.27" y1="0" x2="-1.27" y2="-1.27" width="0.4064" layer="21"/>
<pad name="1" x="-3.81" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.9144" shape="octagon"/>
<text x="-4.826" y="3.429" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.635" y="-2.54" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C275-154X316">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 27.5 mm, outline 15.4 x 31.6 mm</description>
<wire x1="-15.24" y1="7.62" x2="15.24" y2="7.62" width="0.1524" layer="21"/>
<wire x1="15.748" y1="7.112" x2="15.748" y2="-7.112" width="0.1524" layer="21"/>
<wire x1="15.24" y1="-7.62" x2="-15.24" y2="-7.62" width="0.1524" layer="21"/>
<wire x1="-15.748" y1="-7.112" x2="-15.748" y2="7.112" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="15.24" y1="7.62" x2="15.748" y2="7.112" width="0.1524" layer="21" curve="-90"/>
<wire x1="15.24" y1="-7.62" x2="15.748" y2="-7.112" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="-7.112" x2="-15.24" y2="-7.62" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="7.112" x2="-15.24" y2="7.62" width="0.1524" layer="21" curve="-90"/>
<wire x1="-11.557" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="11.557" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-13.716" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="13.716" y="0" drill="1.1938" shape="octagon"/>
<text x="-15.24" y="8.001" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C275-173X316">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
grid 27.5 mm, outline 17.3 x 31.6 mm</description>
<wire x1="-15.24" y1="8.509" x2="15.24" y2="8.509" width="0.1524" layer="21"/>
<wire x1="15.748" y1="8.001" x2="15.748" y2="-8.001" width="0.1524" layer="21"/>
<wire x1="15.24" y1="-8.509" x2="-15.24" y2="-8.509" width="0.1524" layer="21"/>
<wire x1="-15.748" y1="-8.001" x2="-15.748" y2="8.001" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="1.905" x2="-6.731" y2="0" width="0.4064" layer="21"/>
<wire x1="-6.731" y1="0" x2="-6.731" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="1.905" x2="-7.62" y2="0" width="0.4064" layer="21"/>
<wire x1="-7.62" y1="0" x2="-7.62" y2="-1.905" width="0.4064" layer="21"/>
<wire x1="15.24" y1="8.509" x2="15.748" y2="8.001" width="0.1524" layer="21" curve="-90"/>
<wire x1="15.24" y1="-8.509" x2="15.748" y2="-8.001" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="-8.001" x2="-15.24" y2="-8.509" width="0.1524" layer="21" curve="90"/>
<wire x1="-15.748" y1="8.001" x2="-15.24" y2="8.509" width="0.1524" layer="21" curve="-90"/>
<wire x1="-11.557" y1="0" x2="-7.62" y2="0" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="0" x2="11.557" y2="0" width="0.1524" layer="21"/>
<pad name="1" x="-13.716" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="13.716" y="0" drill="1.1938" shape="octagon"/>
<text x="-15.24" y="8.89" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-2.54" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="C0402K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 0204 reflow solder&lt;/b&gt;&lt;p&gt;
Metric Code Size 1005</description>
<wire x1="-0.425" y1="0.2" x2="0.425" y2="0.2" width="0.1016" layer="51"/>
<wire x1="0.425" y1="-0.2" x2="-0.425" y2="-0.2" width="0.1016" layer="51"/>
<smd name="1" x="-0.6" y="0" dx="0.925" dy="0.74" layer="1"/>
<smd name="2" x="0.6" y="0" dx="0.925" dy="0.74" layer="1"/>
<text x="-0.5" y="0.425" size="1.016" layer="25">&gt;NAME</text>
<text x="-0.5" y="-1.45" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-0.5" y1="-0.25" x2="-0.225" y2="0.25" layer="51"/>
<rectangle x1="0.225" y1="-0.25" x2="0.5" y2="0.25" layer="51"/>
</package>
<package name="C0603K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 0603 reflow solder&lt;/b&gt;&lt;p&gt;
Metric Code Size 1608</description>
<wire x1="-0.725" y1="0.35" x2="0.725" y2="0.35" width="0.1016" layer="51"/>
<wire x1="0.725" y1="-0.35" x2="-0.725" y2="-0.35" width="0.1016" layer="51"/>
<smd name="1" x="-0.875" y="0" dx="1.05" dy="1.08" layer="1"/>
<smd name="2" x="0.875" y="0" dx="1.05" dy="1.08" layer="1"/>
<text x="-0.8" y="0.65" size="1.016" layer="25">&gt;NAME</text>
<text x="-0.8" y="-1.65" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-0.8" y1="-0.4" x2="-0.45" y2="0.4" layer="51"/>
<rectangle x1="0.45" y1="-0.4" x2="0.8" y2="0.4" layer="51"/>
</package>
<package name="C0805K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 0805 reflow solder&lt;/b&gt;&lt;p&gt;
Metric Code Size 2012</description>
<wire x1="-0.925" y1="0.6" x2="0.925" y2="0.6" width="0.1016" layer="51"/>
<wire x1="0.925" y1="-0.6" x2="-0.925" y2="-0.6" width="0.1016" layer="51"/>
<smd name="1" x="-1" y="0" dx="1.3" dy="1.6" layer="1"/>
<smd name="2" x="1" y="0" dx="1.3" dy="1.6" layer="1"/>
<text x="-1" y="0.875" size="1.016" layer="25">&gt;NAME</text>
<text x="-1" y="-1.9" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-1" y1="-0.65" x2="-0.5" y2="0.65" layer="51"/>
<rectangle x1="0.5" y1="-0.65" x2="1" y2="0.65" layer="51"/>
</package>
<package name="C1206K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 1206 reflow solder&lt;/b&gt;&lt;p&gt;
Metric Code Size 3216</description>
<wire x1="-1.525" y1="0.75" x2="1.525" y2="0.75" width="0.1016" layer="51"/>
<wire x1="1.525" y1="-0.75" x2="-1.525" y2="-0.75" width="0.1016" layer="51"/>
<smd name="1" x="-1.5" y="0" dx="1.5" dy="2" layer="1"/>
<smd name="2" x="1.5" y="0" dx="1.5" dy="2" layer="1"/>
<text x="-1.6" y="1.1" size="1.016" layer="25">&gt;NAME</text>
<text x="-1.6" y="-2.1" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-1.6" y1="-0.8" x2="-1.1" y2="0.8" layer="51"/>
<rectangle x1="1.1" y1="-0.8" x2="1.6" y2="0.8" layer="51"/>
</package>
<package name="C1210K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 1210 reflow solder&lt;/b&gt;&lt;p&gt;
Metric Code Size 3225</description>
<wire x1="-1.525" y1="1.175" x2="1.525" y2="1.175" width="0.1016" layer="51"/>
<wire x1="1.525" y1="-1.175" x2="-1.525" y2="-1.175" width="0.1016" layer="51"/>
<smd name="1" x="-1.5" y="0" dx="1.5" dy="2.9" layer="1"/>
<smd name="2" x="1.5" y="0" dx="1.5" dy="2.9" layer="1"/>
<text x="-1.6" y="1.55" size="1.016" layer="25">&gt;NAME</text>
<text x="-1.6" y="-2.575" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-1.6" y1="-1.25" x2="-1.1" y2="1.25" layer="51"/>
<rectangle x1="1.1" y1="-1.25" x2="1.6" y2="1.25" layer="51"/>
</package>
<package name="C1812K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 1812 reflow solder&lt;/b&gt;&lt;p&gt;
Metric Code Size 4532</description>
<wire x1="-2.175" y1="1.525" x2="2.175" y2="1.525" width="0.1016" layer="51"/>
<wire x1="2.175" y1="-1.525" x2="-2.175" y2="-1.525" width="0.1016" layer="51"/>
<smd name="1" x="-2.05" y="0" dx="1.8" dy="3.7" layer="1"/>
<smd name="2" x="2.05" y="0" dx="1.8" dy="3.7" layer="1"/>
<text x="-2.25" y="1.95" size="1.016" layer="25">&gt;NAME</text>
<text x="-2.25" y="-2.975" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-2.25" y1="-1.6" x2="-1.65" y2="1.6" layer="51"/>
<rectangle x1="1.65" y1="-1.6" x2="2.25" y2="1.6" layer="51"/>
</package>
<package name="C1825K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 1825 reflow solder&lt;/b&gt;&lt;p&gt;
Metric Code Size 4564</description>
<wire x1="-1.525" y1="3.125" x2="1.525" y2="3.125" width="0.1016" layer="51"/>
<wire x1="1.525" y1="-3.125" x2="-1.525" y2="-3.125" width="0.1016" layer="51"/>
<smd name="1" x="-1.5" y="0" dx="1.8" dy="6.9" layer="1"/>
<smd name="2" x="1.5" y="0" dx="1.8" dy="6.9" layer="1"/>
<text x="-1.6" y="3.55" size="1.016" layer="25">&gt;NAME</text>
<text x="-1.6" y="-4.625" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-1.6" y1="-3.2" x2="-1.1" y2="3.2" layer="51"/>
<rectangle x1="1.1" y1="-3.2" x2="1.6" y2="3.2" layer="51"/>
</package>
<package name="C2220K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 2220 reflow solder&lt;/b&gt;&lt;p&gt;Metric Code Size 5650</description>
<wire x1="-2.725" y1="2.425" x2="2.725" y2="2.425" width="0.1016" layer="51"/>
<wire x1="2.725" y1="-2.425" x2="-2.725" y2="-2.425" width="0.1016" layer="51"/>
<smd name="1" x="-2.55" y="0" dx="1.85" dy="5.5" layer="1"/>
<smd name="2" x="2.55" y="0" dx="1.85" dy="5.5" layer="1"/>
<text x="-2.8" y="2.95" size="1.016" layer="25">&gt;NAME</text>
<text x="-2.8" y="-3.975" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-2.8" y1="-2.5" x2="-2.2" y2="2.5" layer="51"/>
<rectangle x1="2.2" y1="-2.5" x2="2.8" y2="2.5" layer="51"/>
</package>
<package name="C2225K">
<description>&lt;b&gt;Ceramic Chip Capacitor KEMET 2225 reflow solder&lt;/b&gt;&lt;p&gt;Metric Code Size 5664</description>
<wire x1="-2.725" y1="3.075" x2="2.725" y2="3.075" width="0.1016" layer="51"/>
<wire x1="2.725" y1="-3.075" x2="-2.725" y2="-3.075" width="0.1016" layer="51"/>
<smd name="1" x="-2.55" y="0" dx="1.85" dy="6.8" layer="1"/>
<smd name="2" x="2.55" y="0" dx="1.85" dy="6.8" layer="1"/>
<text x="-2.8" y="3.6" size="1.016" layer="25">&gt;NAME</text>
<text x="-2.8" y="-4.575" size="1.016" layer="27">&gt;VALUE</text>
<rectangle x1="-2.8" y1="-3.15" x2="-2.2" y2="3.15" layer="51"/>
<rectangle x1="2.2" y1="-3.15" x2="2.8" y2="3.15" layer="51"/>
</package>
<package name="HPC0201">
<description>&lt;b&gt; &lt;/b&gt;&lt;p&gt;
Source: http://www.vishay.com/docs/10129/hpc0201a.pdf</description>
<smd name="1" x="-0.18" y="0" dx="0.2" dy="0.35" layer="1"/>
<smd name="2" x="0.18" y="0" dx="0.2" dy="0.35" layer="1"/>
<text x="-0.75" y="0.74" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.785" y="-1.865" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.305" y1="-0.15" x2="0.305" y2="0.15" layer="51"/>
</package>
<package name="C0201">
<description>Source: http://www.avxcorp.com/docs/catalogs/cx5r.pdf</description>
<smd name="1" x="-0.25" y="0" dx="0.25" dy="0.35" layer="1"/>
<smd name="2" x="0.25" y="0" dx="0.25" dy="0.35" layer="1"/>
<text x="-0.635" y="0.635" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-1.905" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.3" y1="-0.15" x2="-0.15" y2="0.15" layer="51"/>
<rectangle x1="0.15" y1="-0.15" x2="0.3" y2="0.15" layer="51"/>
<rectangle x1="-0.15" y1="0.1" x2="0.15" y2="0.15" layer="51"/>
<rectangle x1="-0.15" y1="-0.15" x2="0.15" y2="-0.1" layer="51"/>
</package>
<package name="C1808">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
Source: AVX .. aphvc.pdf</description>
<wire x1="-1.4732" y1="0.9502" x2="1.4732" y2="0.9502" width="0.1016" layer="51"/>
<wire x1="-1.4478" y1="-0.9502" x2="1.4732" y2="-0.9502" width="0.1016" layer="51"/>
<smd name="1" x="-1.95" y="0" dx="1.6" dy="2.2" layer="1"/>
<smd name="2" x="1.95" y="0" dx="1.6" dy="2.2" layer="1"/>
<text x="-2.233" y="1.827" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.233" y="-2.842" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.275" y1="-1.015" x2="-1.225" y2="1.015" layer="51"/>
<rectangle x1="1.225" y1="-1.015" x2="2.275" y2="1.015" layer="51"/>
</package>
<package name="C3640">
<description>&lt;b&gt;CAPACITOR&lt;/b&gt;&lt;p&gt;
Source: AVX .. aphvc.pdf</description>
<wire x1="-3.8322" y1="5.0496" x2="3.8322" y2="5.0496" width="0.1016" layer="51"/>
<wire x1="-3.8322" y1="-5.0496" x2="3.8322" y2="-5.0496" width="0.1016" layer="51"/>
<smd name="1" x="-4.267" y="0" dx="2.6" dy="10.7" layer="1"/>
<smd name="2" x="4.267" y="0" dx="2.6" dy="10.7" layer="1"/>
<text x="-4.647" y="6.465" size="1.27" layer="25">&gt;NAME</text>
<text x="-4.647" y="-7.255" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-4.57" y1="-5.1" x2="-3.05" y2="5.1" layer="51"/>
<rectangle x1="3.05" y1="-5.1" x2="4.5688" y2="5.1" layer="51"/>
</package>
<package name="PT-10">
<description>&lt;b&gt;Trimm Potentiometer&lt;/b&gt;</description>
<wire x1="-3.175" y1="-4.064" x2="3.175" y2="-4.064" width="0.127" layer="21" curve="-288.924644"/>
<wire x1="3.175" y1="-4.064" x2="3.175" y2="-5.715" width="0.127" layer="51"/>
<wire x1="-3.175" y1="-5.715" x2="-3.175" y2="-4.064" width="0.127" layer="51"/>
<wire x1="-2.794" y1="-5.715" x2="-2.794" y2="-3.175" width="0.127" layer="51"/>
<wire x1="-2.794" y1="-3.175" x2="-1.905" y2="-2.54" width="0.127" layer="21"/>
<wire x1="-1.905" y1="-2.54" x2="-0.635" y2="-3.175" width="0.127" layer="21"/>
<wire x1="-0.635" y1="-3.175" x2="-0.635" y2="-4.445" width="0.127" layer="21"/>
<wire x1="-0.635" y1="-4.445" x2="-1.27" y2="-4.445" width="0.127" layer="21"/>
<wire x1="-1.27" y1="-4.445" x2="-1.27" y2="-5.715" width="0.127" layer="21"/>
<wire x1="1.27" y1="-5.715" x2="1.27" y2="-4.445" width="0.127" layer="21"/>
<wire x1="1.27" y1="-4.445" x2="0.635" y2="-4.445" width="0.127" layer="21"/>
<wire x1="0.635" y1="-4.445" x2="0.635" y2="-3.175" width="0.127" layer="21"/>
<wire x1="0.635" y1="-3.175" x2="1.905" y2="-2.54" width="0.127" layer="21"/>
<wire x1="1.905" y1="-2.54" x2="2.794" y2="-3.175" width="0.127" layer="21"/>
<wire x1="2.794" y1="-3.175" x2="2.794" y2="-5.715" width="0.127" layer="51"/>
<wire x1="-3.175" y1="-5.715" x2="3.175" y2="-5.715" width="0.127" layer="51"/>
<wire x1="0.889" y1="1.397" x2="-0.127" y2="0.381" width="0.127" layer="21"/>
<wire x1="-0.127" y1="0.381" x2="-0.508" y2="0.762" width="0.127" layer="21"/>
<wire x1="-0.508" y1="0.762" x2="-0.508" y2="0" width="0.127" layer="21"/>
<wire x1="-0.508" y1="0" x2="-1.397" y2="-0.889" width="0.127" layer="21"/>
<wire x1="1.397" y1="0.889" x2="0.381" y2="-0.127" width="0.127" layer="21"/>
<wire x1="0.381" y1="-0.127" x2="0.762" y2="-0.508" width="0.127" layer="21"/>
<wire x1="0.762" y1="-0.508" x2="0" y2="-0.508" width="0.127" layer="21"/>
<wire x1="0" y1="-0.508" x2="-0.889" y2="-1.397" width="0.127" layer="21"/>
<circle x="0" y="0" radius="1.8034" width="0.127" layer="21"/>
<circle x="0" y="0" radius="2.794" width="0.0508" layer="21"/>
<pad name="1" x="-2.54" y="-5.08" drill="1.016" diameter="1.778" shape="octagon"/>
<pad name="2" x="2.54" y="-5.08" drill="1.016" diameter="1.778" shape="octagon"/>
<pad name="3" x="0" y="5.08" drill="1.016" diameter="1.778" shape="octagon"/>
<text x="-3.175" y="6.35" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.048" y="-7.62" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="PT-10S">
<description>&lt;b&gt;Trimm Potentiometer&lt;/b&gt;</description>
<wire x1="-1.905" y1="-1.27" x2="-1.27" y2="-1.905" width="0.127" layer="51"/>
<wire x1="-1.27" y1="-1.905" x2="1.27" y2="-1.905" width="0.127" layer="21"/>
<wire x1="1.27" y1="-1.905" x2="1.905" y2="-1.27" width="0.127" layer="51"/>
<wire x1="-4.445" y1="-1.27" x2="4.445" y2="-1.27" width="0.127" layer="51"/>
<wire x1="-0.635" y1="3.175" x2="-0.635" y2="2.54" width="0.127" layer="21"/>
<wire x1="0.635" y1="2.54" x2="0.635" y2="3.175" width="0.127" layer="21"/>
<wire x1="-4.445" y1="3.175" x2="4.445" y2="3.175" width="0.127" layer="21"/>
<wire x1="5.08" y1="2.54" x2="4.445" y2="3.175" width="0.127" layer="21"/>
<wire x1="5.08" y1="2.54" x2="5.08" y2="-0.635" width="0.127" layer="21"/>
<wire x1="-4.445" y1="-1.27" x2="-5.08" y2="-0.635" width="0.127" layer="21"/>
<wire x1="-4.445" y1="3.175" x2="-5.08" y2="2.54" width="0.127" layer="21"/>
<wire x1="-5.08" y1="2.54" x2="5.08" y2="2.54" width="0.127" layer="21"/>
<wire x1="-5.08" y1="-0.635" x2="5.08" y2="-0.635" width="0.127" layer="51"/>
<wire x1="-5.08" y1="-0.635" x2="-5.08" y2="2.54" width="0.127" layer="21"/>
<wire x1="5.08" y1="-0.635" x2="4.445" y2="-1.27" width="0.127" layer="21"/>
<pad name="1" x="-2.54" y="-1.27" drill="1.016" diameter="1.778" shape="octagon"/>
<pad name="2" x="2.54" y="-1.27" drill="1.016" diameter="1.778" shape="octagon"/>
<pad name="3" x="0" y="1.27" drill="1.016" diameter="1.778" shape="octagon"/>
<text x="-2.54" y="3.7846" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.54" y="-4.2164" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="PT-SPIN">
<description>&lt;b&gt;Trimm Potentiometer&lt;/b&gt;</description>
<wire x1="-8.89" y1="-2.54" x2="8.89" y2="-2.54" width="0.127" layer="21"/>
<wire x1="8.89" y1="-2.54" x2="8.89" y2="2.54" width="0.127" layer="21"/>
<wire x1="8.89" y1="2.54" x2="-8.89" y2="2.54" width="0.127" layer="21"/>
<wire x1="-8.89" y1="2.54" x2="-8.89" y2="-2.54" width="0.127" layer="21"/>
<pad name="3" x="-1.27" y="1.27" drill="0.8128" diameter="1.524" shape="octagon"/>
<pad name="2" x="6.35" y="-1.27" drill="0.8128" diameter="1.524" shape="octagon"/>
<pad name="1" x="-6.35" y="-1.27" drill="0.8128" diameter="1.524" shape="octagon"/>
<text x="-3.175" y="3.175" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-1.778" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-9.525" y1="-1.27" x2="-8.89" y2="1.27" layer="21"/>
<rectangle x1="-10.16" y1="0.381" x2="-9.525" y2="1.27" layer="21"/>
<rectangle x1="-10.16" y1="-1.27" x2="-9.525" y2="-0.381" layer="21"/>
</package>
</packages>
<symbols>
<symbol name="R-EU">
<wire x1="-2.54" y1="-0.889" x2="2.54" y2="-0.889" width="0.254" layer="94"/>
<wire x1="2.54" y1="0.889" x2="-2.54" y2="0.889" width="0.254" layer="94"/>
<wire x1="2.54" y1="-0.889" x2="2.54" y2="0.889" width="0.254" layer="94"/>
<wire x1="-2.54" y1="-0.889" x2="-2.54" y2="0.889" width="0.254" layer="94"/>
<text x="-3.81" y="1.4986" size="1.778" layer="95">&gt;NAME</text>
<text x="-3.81" y="-3.302" size="1.778" layer="96">&gt;VALUE</text>
<pin name="2" x="5.08" y="0" visible="off" length="short" direction="pas" swaplevel="1" rot="R180"/>
<pin name="1" x="-5.08" y="0" visible="off" length="short" direction="pas" swaplevel="1"/>
</symbol>
<symbol name="C-EU">
<wire x1="0" y1="0" x2="0" y2="-0.508" width="0.1524" layer="94"/>
<wire x1="0" y1="-2.54" x2="0" y2="-2.032" width="0.1524" layer="94"/>
<text x="1.524" y="0.381" size="1.778" layer="95">&gt;NAME</text>
<text x="1.524" y="-4.699" size="1.778" layer="96">&gt;VALUE</text>
<rectangle x1="-2.032" y1="-2.032" x2="2.032" y2="-1.524" layer="94"/>
<rectangle x1="-2.032" y1="-1.016" x2="2.032" y2="-0.508" layer="94"/>
<pin name="1" x="0" y="2.54" visible="off" length="short" direction="pas" swaplevel="1" rot="R270"/>
<pin name="2" x="0" y="-5.08" visible="off" length="short" direction="pas" swaplevel="1" rot="R90"/>
</symbol>
<symbol name="POTEURO">
<wire x1="-2.54" y1="1.27" x2="-2.54" y2="-1.27" width="0.254" layer="94"/>
<wire x1="2.54" y1="-1.27" x2="2.54" y2="1.27" width="0.254" layer="94"/>
<wire x1="2.54" y1="1.27" x2="-2.54" y2="1.27" width="0.254" layer="94"/>
<wire x1="0" y1="-1.778" x2="2.667" y2="3.81" width="0.1524" layer="94"/>
<wire x1="0" y1="-1.778" x2="0" y2="-2.54" width="0.1524" layer="94"/>
<wire x1="-2.54" y1="-1.27" x2="2.54" y2="-1.27" width="0.254" layer="94"/>
<text x="2.54" y="-5.08" size="1.778" layer="95">&gt;NAME</text>
<text x="2.54" y="-7.62" size="1.778" layer="96">&gt;VALUE</text>
<pin name="1" x="-5.08" y="0" visible="pad" length="short" direction="pas"/>
<pin name="2" x="5.08" y="0" visible="pad" length="short" direction="pas" rot="R180"/>
<pin name="3" x="0" y="-5.08" visible="pad" length="short" direction="pas" rot="R90"/>
<polygon width="0.1524" layer="94">
<vertex x="2.54" y="2.54"/>
<vertex x="2.667" y="3.81"/>
<vertex x="1.778" y="2.921"/>
</polygon>
</symbol>
</symbols>
<devicesets>
<deviceset name="R-EU_" prefix="R" uservalue="yes">
<description>&lt;B&gt;RESISTOR&lt;/B&gt;, European symbol</description>
<gates>
<gate name="G$1" symbol="R-EU" x="0" y="0"/>
</gates>
<devices>
<device name="R0402" package="R0402">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R0603" package="R0603">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R0805" package="R0805">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R0805W" package="R0805W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1005" package="R1005">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1206" package="R1206">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1206W" package="R1206W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1210" package="R1210">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1210W" package="R1210W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2010" package="R2010">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2010W" package="R2010W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2012" package="R2012">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2012W" package="R2012W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2512" package="R2512">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2512W" package="R2512W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R3216" package="R3216">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R3216W" package="R3216W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R3225" package="R3225">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R3225W" package="R3225W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R5025" package="R5025">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R5025W" package="R5025W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R6332" package="R6332">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R6332W" package="R6332W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M0805" package="M0805">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M1206" package="M1206">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M1406" package="M1406">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M2012" package="M2012">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M2309" package="M2309">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M3216" package="M3216">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M3516" package="M3516">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M5923" package="M5923">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0204/5" package="0204/5">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0204/7" package="0204/7">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0204/2V" package="0204V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/10" package="0207/10">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/12" package="0207/12">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/15" package="0207/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/2V" package="0207/2V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/5V" package="0207/5V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/7" package="0207/7">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0309/10" package="0309/10">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0309/12" package="0309/12">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0309/V" package="0309V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0411/12" package="0411/12">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0411/15" package="0411/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0411/3V" package="0411V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0414/15" package="0414/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0414/5V" package="0414V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0617/17" package="0617/17">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0617/22" package="0617/22">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0617/5V" package="0617V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0922/22" package="0922/22">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0613/5V" package="P0613V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0613/15" package="P0613/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0817/22" package="P0817/22">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0817/7V" package="P0817V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="V234/12" package="V234/12">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="V235/17" package="V235/17">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="V526-0" package="V526-0">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0102R" package="MINI_MELF-0102R">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0102W" package="MINI_MELF-0102W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0204R" package="MINI_MELF-0204R">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0204W" package="MINI_MELF-0204W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0207R" package="MINI_MELF-0207R">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0207W" package="MINI_MELF-0207W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0922V" package="0922V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="RDH/15" package="RDH/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0102AX" package="MINI_MELF-0102AX">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R0201" package="R0201">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="VTA52" package="VTA52">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="VTA53" package="VTA53">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="VTA54" package="VTA54">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="VTA55" package="VTA55">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="VTA56" package="VTA56">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="VMTA55" package="VMTA55">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="VMTB60" package="VMTB60">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R4527" package="R4527">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="WSC0001" package="WSC0001">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="WSC0002" package="WSC0002">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="WSC01/2" package="WSC01/2">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="WSC2515" package="WSC2515">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="WSC4527" package="WSC4527">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="WSC6927" package="WSC6927">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1218" package="R1218">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="1812X7R" package="1812X7R">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
<deviceset name="C-EU" prefix="C" uservalue="yes">
<description>&lt;B&gt;CAPACITOR&lt;/B&gt;, European symbol</description>
<gates>
<gate name="G$1" symbol="C-EU" x="0" y="0"/>
</gates>
<devices>
<device name="C0402" package="C0402">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C0504" package="C0504">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C0603" package="C0603">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C0805" package="C0805">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1005" package="C1005">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1206" package="C1206">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1210" package="C1210">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1310" package="C1310">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1608" package="C1608">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1812" package="C1812">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1825" package="C1825">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C2012" package="C2012">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C3216" package="C3216">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C3225" package="C3225">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C4532" package="C4532">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C4564" package="C4564">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025-024X044" package="C025-024X044">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025-025X050" package="C025-025X050">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025-030X050" package="C025-030X050">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025-040X050" package="C025-040X050">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025-050X050" package="C025-050X050">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025-060X050" package="C025-060X050">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C025_050-024X070" package="C025_050-024X070">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025_050-025X075" package="C025_050-025X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025_050-035X075" package="C025_050-035X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025_050-045X075" package="C025_050-045X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="025_050-055X075" package="C025_050-055X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050-024X044" package="C050-024X044">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050-025X075" package="C050-025X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050-045X075" package="C050-045X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050-030X075" package="C050-030X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050-050X075" package="C050-050X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050-055X075" package="C050-055X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050-075X075" package="C050-075X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050H075X075" package="C050H075X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="075-032X103" package="C075-032X103">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="075-042X103" package="C075-042X103">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="075-052X106" package="C075-052X106">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="102-043X133" package="C102-043X133">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="102-054X133" package="C102-054X133">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="102-064X133" package="C102-064X133">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="102_152-062X184" package="C102_152-062X184">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="150-054X183" package="C150-054X183">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="150-064X183" package="C150-064X183">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="150-072X183" package="C150-072X183">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="150-084X183" package="C150-084X183">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="150-091X182" package="C150-091X182">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="225-062X268" package="C225-062X268">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="225-074X268" package="C225-074X268">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="225-087X268" package="C225-087X268">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="225-108X268" package="C225-108X268">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="225-113X268" package="C225-113X268">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="275-093X316" package="C275-093X316">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="275-113X316" package="C275-113X316">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="275-134X316" package="C275-134X316">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="275-205X316" package="C275-205X316">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="325-137X374" package="C325-137X374">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="325-162X374" package="C325-162X374">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="325-182X374" package="C325-182X374">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="375-192X418" package="C375-192X418">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="375-203X418" package="C375-203X418">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="050-035X075" package="C050-035X075">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="375-155X418" package="C375-155X418">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="075-063X106" package="C075-063X106">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="275-154X316" package="C275-154X316">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="275-173X316" package="C275-173X316">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C0402K" package="C0402K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C0603K" package="C0603K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C0805K" package="C0805K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1206K" package="C1206K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1210K" package="C1210K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1812K" package="C1812K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1825K" package="C1825K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C2220K" package="C2220K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C2225K" package="C2225K">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="HPC0201" package="HPC0201">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C0201" package="C0201">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C1808" package="C1808">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="C3640" package="C3640">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
<deviceset name="POTENTIOMETER_" prefix="R" uservalue="yes">
<description>&lt;b&gt;Potentiometer&lt;/b&gt;</description>
<gates>
<gate name="1" symbol="POTEURO" x="5.08" y="0"/>
</gates>
<devices>
<device name="PT-10" package="PT-10">
<connects>
<connect gate="1" pin="1" pad="1"/>
<connect gate="1" pin="2" pad="2"/>
<connect gate="1" pin="3" pad="3"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PT-10S" package="PT-10S">
<connects>
<connect gate="1" pin="1" pad="1"/>
<connect gate="1" pin="2" pad="2"/>
<connect gate="1" pin="3" pad="3"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PT_SPIN" package="PT-SPIN">
<connects>
<connect gate="1" pin="1" pad="1"/>
<connect gate="1" pin="2" pad="2"/>
<connect gate="1" pin="3" pad="3"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="supply2">
<packages>
</packages>
<symbols>
<symbol name="0V">
<wire x1="-1.27" y1="0" x2="1.27" y2="0" width="0.4064" layer="94"/>
<text x="-1.143" y="-2.032" size="1.778" layer="96">&gt;VALUE</text>
<pin name="0V" x="0" y="2.54" visible="off" length="short" direction="sup" rot="R270"/>
</symbol>
<symbol name="V+">
<wire x1="1.27" y1="-1.905" x2="0" y2="0" width="0.254" layer="94"/>
<wire x1="0" y1="0" x2="-1.27" y2="-1.905" width="0.254" layer="94"/>
<text x="-1.27" y="1.27" size="1.778" layer="96">&gt;VALUE</text>
<pin name="V+" x="0" y="-2.54" visible="off" length="short" direction="sup" rot="R90"/>
</symbol>
<symbol name="V-">
<wire x1="-1.27" y1="1.905" x2="0" y2="0" width="0.254" layer="94"/>
<wire x1="0" y1="0" x2="1.27" y2="1.905" width="0.254" layer="94"/>
<text x="-1.27" y="-2.54" size="1.778" layer="96">&gt;VALUE</text>
<pin name="V-" x="0" y="2.54" visible="off" length="short" direction="sup" rot="R270"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="0V" prefix="SUPPLY">
<description>&lt;b&gt;SUPPLY SYMBOL&lt;/b&gt;</description>
<gates>
<gate name="0V" symbol="0V" x="0" y="0"/>
</gates>
<devices>
<device name="">
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
<deviceset name="V+" prefix="SUPPLY">
<description>&lt;b&gt;SUPPLY SYMBOL&lt;/b&gt;</description>
<gates>
<gate name="1" symbol="V+" x="0" y="0"/>
</gates>
<devices>
<device name="">
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
<deviceset name="V-" prefix="SUPPLY">
<description>&lt;b&gt;SUPPLY SYMBOL&lt;/b&gt;</description>
<gates>
<gate name="1" symbol="V-" x="0" y="0"/>
</gates>
<devices>
<device name="">
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="pot">
<packages>
<package name="B25P">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Beckman Helitrim 25</description>
<wire x1="3.175" y1="3.429" x2="-3.175" y2="3.429" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-3.429" x2="-2.54" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="3.175" y1="3.429" x2="3.429" y2="3.175" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-3.429" x2="3.429" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="3.429" y1="-3.175" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.429" y1="-1.524" x2="3.429" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="3.429" y1="-0.254" x2="3.429" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-3.429" x2="-3.429" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="3.429" x2="-3.429" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="3.175" x2="-3.429" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-0.254" x2="-3.429" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="-3.429" y1="-1.524" x2="-3.429" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="0.762" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="1.524" y1="0" x2="1.524" y2="0.762" width="0.1524" layer="21"/>
<wire x1="1.524" y1="0.762" x2="0.762" y2="0.762" width="0.1524" layer="21"/>
<wire x1="0.762" y1="0.762" x2="0.381" y2="1.143" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.143" x2="0.381" y2="1.524" width="0.1524" layer="21"/>
<wire x1="0.381" y1="2.286" x2="-0.381" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="2.286" x2="-0.381" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="1.143" x2="-0.762" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="0.762" x2="-1.524" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="0.762" x2="-1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="0" x2="-0.762" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-0.381" x2="-0.762" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-0.381" x2="-0.381" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-1.524" x2="0.381" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-1.524" x2="0.381" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.381" x2="0.762" y2="0" width="0.1524" layer="21"/>
<wire x1="-1.778" y1="-1.397" x2="-2.032" y2="-1.651" width="0.3048" layer="51"/>
<wire x1="1.778" y1="-1.397" x2="2.032" y2="-1.651" width="0.3048" layer="51"/>
<wire x1="2.3876" y1="0.381" x2="2.7686" y2="0.381" width="0.3048" layer="21"/>
<wire x1="1.778" y1="2.032" x2="2.032" y2="2.286" width="0.3048" layer="21"/>
<wire x1="0" y1="2.7178" x2="0" y2="3.0988" width="0.3048" layer="21"/>
<wire x1="-1.905" y1="2.032" x2="-2.159" y2="2.286" width="0.3048" layer="21"/>
<wire x1="-2.3876" y1="0.381" x2="-2.7686" y2="0.381" width="0.3048" layer="21"/>
<wire x1="0.381" y1="1.524" x2="-0.381" y2="1.524" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.524" x2="0.381" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="1.524" x2="-0.381" y2="1.143" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.762" x2="-0.381" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.762" x2="0.381" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-0.762" x2="-0.381" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="-3.048" x2="-2.54" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-3.048" x2="1.016" y2="-3.048" width="0.1524" layer="51"/>
<wire x1="2.54" y1="-3.429" x2="2.54" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="-3.429" x2="-0.635" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="-3.429" x2="0.635" y2="-3.429" width="0.1524" layer="51"/>
<wire x1="0.635" y1="-3.429" x2="2.54" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="2.54" y1="-3.429" x2="3.175" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="-3.048" x2="-1.016" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="1.016" y1="-3.048" x2="2.54" y2="-3.048" width="0.1524" layer="21"/>
<circle x="0" y="0.381" radius="2.032" width="0.1524" layer="51"/>
<pad name="A" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="E" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="S" x="0" y="2.54" drill="0.8128" shape="octagon"/>
<text x="-3.175" y="3.81" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.1496" y="-5.08" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="2.413" y="-2.794" size="0.9906" layer="21" ratio="12">3</text>
<text x="-2.921" y="-2.794" size="0.9906" layer="21" ratio="12">1</text>
</package>
<package name="B25U">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Beckman Helitrim 25</description>
<wire x1="3.175" y1="3.429" x2="-3.175" y2="3.429" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-3.429" x2="-2.54" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="3.175" y1="3.429" x2="3.429" y2="3.175" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-3.429" x2="3.429" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="3.429" y1="-3.175" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.429" y1="-1.524" x2="3.429" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="3.429" y1="-0.254" x2="3.429" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-3.429" x2="-3.429" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="3.429" x2="-3.429" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="3.175" x2="-3.429" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-0.254" x2="-3.429" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="-3.429" y1="-1.524" x2="-3.429" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="0.762" y1="0" x2="1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="1.524" y1="0" x2="1.524" y2="0.762" width="0.1524" layer="21"/>
<wire x1="1.524" y1="0.762" x2="0.762" y2="0.762" width="0.1524" layer="21"/>
<wire x1="0.762" y1="0.762" x2="0.381" y2="1.143" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.143" x2="0.381" y2="1.524" width="0.1524" layer="21"/>
<wire x1="0.381" y1="2.286" x2="-0.381" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="2.286" x2="-0.381" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="1.143" x2="-0.762" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="0.762" x2="-1.524" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="0.762" x2="-1.524" y2="0" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="0" x2="-0.762" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-0.381" x2="-0.762" y2="0" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-0.381" x2="-0.381" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-1.524" x2="0.381" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="0.381" y1="-1.524" x2="0.381" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="0.381" y1="-0.381" x2="0.762" y2="0" width="0.1524" layer="51"/>
<wire x1="-1.778" y1="-1.397" x2="-2.032" y2="-1.651" width="0.3048" layer="51"/>
<wire x1="1.778" y1="-1.397" x2="2.032" y2="-1.651" width="0.3048" layer="51"/>
<wire x1="2.3876" y1="0.381" x2="2.7686" y2="0.381" width="0.3048" layer="21"/>
<wire x1="1.778" y1="2.032" x2="2.032" y2="2.286" width="0.3048" layer="21"/>
<wire x1="0" y1="2.7178" x2="0" y2="3.0988" width="0.3048" layer="21"/>
<wire x1="-1.905" y1="2.032" x2="-2.159" y2="2.286" width="0.3048" layer="21"/>
<wire x1="-2.3876" y1="0.381" x2="-2.7686" y2="0.381" width="0.3048" layer="21"/>
<wire x1="0.381" y1="1.524" x2="-0.381" y2="1.524" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.524" x2="0.381" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="1.524" x2="-0.381" y2="1.143" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.762" x2="-0.381" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="0.381" y1="-0.762" x2="0.381" y2="-0.381" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-0.762" x2="-0.381" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-3.048" x2="-2.54" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="-3.048" x2="2.54" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="2.54" y1="-3.429" x2="2.54" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="-3.429" x2="3.175" y2="-3.429" width="0.1524" layer="21"/>
<circle x="0" y="0.381" radius="2.032" width="0.1524" layer="51"/>
<pad name="A" x="2.54" y="-0.889" drill="0.8128" shape="long" rot="R90"/>
<pad name="E" x="-2.54" y="-0.889" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="-0.889" drill="0.8128" shape="long" rot="R90"/>
<text x="-3.175" y="3.81" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.1496" y="-5.08" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-3.175" y="-2.794" size="0.9906" layer="21" ratio="12">3</text>
<text x="2.413" y="-2.794" size="0.9906" layer="21" ratio="12">1</text>
</package>
<package name="B25V">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Beckman Helitrim 25</description>
<wire x1="3.429" y1="3.556" x2="3.429" y2="1.27" width="0.1524" layer="21"/>
<wire x1="0.508" y1="2.413" x2="0.381" y2="2.286" width="0.1524" layer="21"/>
<wire x1="0.508" y1="2.413" x2="0.381" y2="2.54" width="0.1524" layer="21"/>
<wire x1="0.254" y1="2.159" x2="0.254" y2="2.667" width="0.1524" layer="21"/>
<wire x1="0.254" y1="2.159" x2="0.127" y2="2.032" width="0.1524" layer="21"/>
<wire x1="0.254" y1="2.667" x2="0.127" y2="2.794" width="0.1524" layer="21"/>
<wire x1="0.381" y1="2.286" x2="0.381" y2="2.54" width="0.1524" layer="21"/>
<wire x1="0.381" y1="2.286" x2="0.254" y2="2.159" width="0.1524" layer="21"/>
<wire x1="0.381" y1="2.54" x2="0.254" y2="2.667" width="0.1524" layer="21"/>
<wire x1="0.508" y1="2.413" x2="0.127" y2="2.413" width="0.1524" layer="21"/>
<wire x1="0.127" y1="2.413" x2="-2.032" y2="2.413" width="0.1524" layer="21"/>
<wire x1="0.127" y1="2.413" x2="0.127" y2="2.794" width="0.1524" layer="21"/>
<wire x1="0.127" y1="2.032" x2="0.127" y2="2.413" width="0.1524" layer="21"/>
<wire x1="0" y1="1.905" x2="0.127" y2="2.032" width="0.1524" layer="21"/>
<wire x1="0.127" y1="2.794" x2="0" y2="2.921" width="0.1524" layer="21"/>
<wire x1="0" y1="2.921" x2="0" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-3.048" x2="3.429" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.778" x2="2.54" y2="1.143" width="0.1524" layer="51"/>
<wire x1="2.54" y1="1.143" x2="3.429" y2="1.143" width="0.1524" layer="51"/>
<wire x1="3.429" y1="1.27" x2="3.429" y2="0" width="0.1524" layer="51"/>
<wire x1="3.429" y1="0" x2="3.429" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="1.778" x2="-2.54" y2="1.143" width="0.1524" layer="51"/>
<wire x1="3.429" y1="3.556" x2="2.54" y2="3.556" width="0.1524" layer="21"/>
<wire x1="2.54" y1="3.556" x2="-2.54" y2="3.556" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="3.556" x2="-3.429" y2="3.556" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="51"/>
<wire x1="-3.429" y1="-3.048" x2="-3.429" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="0" x2="-3.429" y2="1.27" width="0.1524" layer="51"/>
<wire x1="-3.429" y1="1.27" x2="-3.429" y2="3.556" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="1.778" x2="-2.54" y2="3.556" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.778" x2="2.54" y2="3.556" width="0.1524" layer="21"/>
<pad name="A" x="2.54" y="0.635" drill="0.8128" shape="long" rot="R90"/>
<pad name="E" x="-2.54" y="0.635" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="0.635" drill="0.8128" shape="long" rot="R90"/>
<text x="-3.302" y="4.445" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.4036" y="-4.826" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-3.048" y="-2.032" size="1.27" layer="21" ratio="10">3</text>
<text x="2.159" y="-1.905" size="1.27" layer="21" ratio="10">1</text>
<text x="-0.381" y="1.778" size="1.27" layer="21" ratio="10"> 3 </text>
<rectangle x1="-1.524" y1="3.556" x2="-0.254" y2="4.191" layer="21"/>
<rectangle x1="0.254" y1="3.556" x2="1.524" y2="4.191" layer="21"/>
<rectangle x1="-0.254" y1="3.556" x2="0.254" y2="3.81" layer="21"/>
</package>
<package name="B25X">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Beckman Helitrim 25</description>
<wire x1="-3.429" y1="-3.048" x2="-3.429" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-2.54" x2="-3.429" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="-3.429" y1="-1.27" x2="-3.429" y2="1.143" width="0.1524" layer="21"/>
<wire x1="3.429" y1="3.556" x2="3.429" y2="1.143" width="0.1524" layer="21"/>
<wire x1="0.508" y1="2.413" x2="0.381" y2="2.286" width="0.1524" layer="21"/>
<wire x1="0.508" y1="2.413" x2="0.381" y2="2.54" width="0.1524" layer="21"/>
<wire x1="0.254" y1="2.159" x2="0.254" y2="2.667" width="0.1524" layer="21"/>
<wire x1="0.254" y1="2.159" x2="0.127" y2="2.032" width="0.1524" layer="21"/>
<wire x1="0.254" y1="2.667" x2="0.127" y2="2.794" width="0.1524" layer="21"/>
<wire x1="0.381" y1="2.286" x2="0.381" y2="2.54" width="0.1524" layer="21"/>
<wire x1="0.381" y1="2.286" x2="0.254" y2="2.159" width="0.1524" layer="21"/>
<wire x1="0.381" y1="2.54" x2="0.254" y2="2.667" width="0.1524" layer="21"/>
<wire x1="0.508" y1="2.413" x2="0.127" y2="2.413" width="0.1524" layer="21"/>
<wire x1="0.127" y1="2.413" x2="-2.032" y2="2.413" width="0.1524" layer="21"/>
<wire x1="0.127" y1="2.413" x2="0.127" y2="2.794" width="0.1524" layer="21"/>
<wire x1="0.127" y1="2.032" x2="0.127" y2="2.413" width="0.1524" layer="21"/>
<wire x1="0" y1="1.905" x2="0.127" y2="2.032" width="0.1524" layer="21"/>
<wire x1="0.127" y1="2.794" x2="0" y2="2.921" width="0.1524" layer="21"/>
<wire x1="0" y1="2.921" x2="0" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="-3.048" x2="3.429" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="3.429" y1="3.556" x2="2.54" y2="3.556" width="0.1524" layer="21"/>
<wire x1="2.54" y1="3.556" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.54" y1="3.556" x2="-2.54" y2="3.556" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.143" x2="3.429" y2="1.143" width="0.1524" layer="21"/>
<wire x1="3.429" y1="1.143" x2="3.429" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="3.429" y1="-1.27" x2="3.429" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="3.429" y1="-2.54" x2="3.429" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="3.556" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="3.556" x2="-3.429" y2="3.556" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="1.143" x2="-3.429" y2="3.556" width="0.1524" layer="21"/>
<pad name="A" x="2.54" y="-1.905" drill="0.8128" shape="long" rot="R90"/>
<pad name="E" x="-2.54" y="-1.905" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="0.635" drill="0.8128" shape="long" rot="R90"/>
<text x="-3.302" y="4.572" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.4036" y="-4.699" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-3.048" y="-0.762" size="1.27" layer="21" ratio="10">3</text>
<text x="2.159" y="-0.635" size="1.27" layer="21" ratio="10">1</text>
<text x="-0.381" y="1.778" size="1.27" layer="21" ratio="10"> 3 </text>
<rectangle x1="-1.524" y1="3.556" x2="-0.254" y2="4.191" layer="21"/>
<rectangle x1="0.254" y1="3.556" x2="1.524" y2="4.191" layer="21"/>
<rectangle x1="-0.254" y1="3.556" x2="0.254" y2="3.81" layer="21"/>
</package>
<package name="B64W">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Beckman Helitrim 64</description>
<wire x1="3.175" y1="1.016" x2="-3.175" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="1.016" x2="-3.175" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="0.762" x2="-3.175" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="-3.175" y1="-0.762" x2="-3.175" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-3.302" x2="-0.762" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="-3.302" x2="0.762" y2="-3.302" width="0.1524" layer="51"/>
<wire x1="0.762" y1="-3.302" x2="3.175" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-3.302" x2="3.175" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.762" x2="3.175" y2="0.762" width="0.1524" layer="51"/>
<wire x1="3.175" y1="0.762" x2="3.175" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.667" y1="-1.143" x2="1.651" y2="-2.159" width="0.3048" layer="21"/>
<wire x1="-0.254" y1="-1.778" x2="-0.635" y2="-1.778" width="0.1524" layer="51"/>
<wire x1="-0.254" y1="-1.778" x2="-0.381" y2="-1.905" width="0.1524" layer="51"/>
<wire x1="-0.254" y1="-1.778" x2="-0.381" y2="-1.651" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-2.032" x2="-0.508" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-2.032" x2="-0.635" y2="-2.159" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-1.524" x2="-0.635" y2="-1.397" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-1.905" x2="-0.381" y2="-1.651" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-1.905" x2="-0.508" y2="-2.032" width="0.1524" layer="51"/>
<wire x1="-0.381" y1="-1.651" x2="-0.508" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="-0.635" y1="-1.778" x2="-0.635" y2="-1.397" width="0.1524" layer="51"/>
<wire x1="-0.635" y1="-2.159" x2="-0.635" y2="-1.778" width="0.1524" layer="51"/>
<wire x1="-0.762" y1="-2.286" x2="-0.635" y2="-2.159" width="0.1524" layer="51"/>
<wire x1="-0.635" y1="-1.397" x2="-0.762" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="-0.762" y1="-1.27" x2="-0.762" y2="-2.286" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-1.778" x2="-0.635" y2="-1.778" width="0.1524" layer="51"/>
<wire x1="1.524" y1="-1.016" x2="3.048" y2="-1.524" width="0.1524" layer="21" curve="233.130102"/>
<wire x1="1.27" y1="-1.524" x2="3.048" y2="-1.524" width="0.1524" layer="51" curve="-163.739795"/>
<pad name="A" x="2.54" y="0" drill="0.8128" shape="long"/>
<pad name="E" x="-2.54" y="0" drill="0.8128" shape="long"/>
<pad name="S" x="0" y="-2.54" drill="0.8128" shape="long"/>
<text x="-3.175" y="1.4732" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-4.953" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-1.651" y="-0.508" size="1.27" layer="21" ratio="10">3</text>
<text x="0.762" y="-0.508" size="1.27" layer="21" ratio="10">1</text>
<text x="-0.127" y="-2.413" size="1.27" layer="51" ratio="10">3</text>
</package>
<package name="B64Y">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Beckman Helitrim 64</description>
<wire x1="3.175" y1="2.032" x2="-3.175" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="2.032" x2="-3.175" y2="1.397" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="1.397" x2="-3.175" y2="-1.397" width="0.1524" layer="51"/>
<wire x1="-3.175" y1="-1.397" x2="-3.175" y2="-2.2098" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-2.2098" x2="3.175" y2="-2.2098" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-2.2098" x2="3.175" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-1.397" x2="3.175" y2="1.397" width="0.1524" layer="51"/>
<wire x1="3.175" y1="1.397" x2="3.175" y2="2.032" width="0.1524" layer="21"/>
<wire x1="2.667" y1="-0.127" x2="1.651" y2="-1.143" width="0.1524" layer="51"/>
<wire x1="-0.889" y1="-1.397" x2="-1.016" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-0.889" y1="-1.397" x2="-1.016" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="-1.651" x2="-1.143" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="-1.651" x2="-1.27" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="-1.143" x2="-1.27" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-1.524" x2="-1.016" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-1.524" x2="-1.143" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-1.27" x2="-1.143" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-0.889" y1="-1.397" x2="-1.27" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-1.397" x2="-2.794" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-1.397" x2="-1.27" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-1.778" x2="-1.27" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="-1.397" y1="-1.905" x2="-1.27" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-1.016" x2="-1.397" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="-1.397" y1="-0.889" x2="-1.397" y2="-1.905" width="0.1524" layer="21"/>
<circle x="2.159" y="-0.635" radius="0.889" width="0.1524" layer="51"/>
<pad name="A" x="2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="E" x="-2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="0" drill="0.8128" shape="long" rot="R90"/>
<text x="-3.175" y="2.413" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-3.81" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="2.032" y="0.508" size="1.27" layer="51" ratio="10">1</text>
<text x="-2.032" y="0.508" size="1.27" layer="51" ratio="10">3</text>
</package>
<package name="SP19L">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-10.16" y1="-2.413" x2="9.525" y2="-2.413" width="0.1524" layer="21"/>
<wire x1="9.525" y1="-2.413" x2="9.525" y2="2.667" width="0.1524" layer="21"/>
<wire x1="9.525" y1="2.667" x2="-10.16" y2="2.667" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="2.667" x2="-10.16" y2="-2.413" width="0.1524" layer="21"/>
<wire x1="5.588" y1="1.27" x2="5.207" y2="1.27" width="0.1524" layer="21"/>
<wire x1="5.588" y1="1.27" x2="5.461" y2="1.143" width="0.1524" layer="21"/>
<wire x1="5.588" y1="1.27" x2="5.461" y2="1.397" width="0.1524" layer="21"/>
<wire x1="5.334" y1="1.016" x2="5.334" y2="1.524" width="0.1524" layer="21"/>
<wire x1="5.334" y1="1.016" x2="5.207" y2="0.889" width="0.1524" layer="21"/>
<wire x1="5.334" y1="1.524" x2="5.207" y2="1.651" width="0.1524" layer="21"/>
<wire x1="5.461" y1="1.143" x2="5.461" y2="1.397" width="0.1524" layer="21"/>
<wire x1="5.461" y1="1.143" x2="5.334" y2="1.016" width="0.1524" layer="21"/>
<wire x1="5.461" y1="1.397" x2="5.334" y2="1.524" width="0.1524" layer="21"/>
<wire x1="5.207" y1="1.27" x2="5.207" y2="1.651" width="0.1524" layer="21"/>
<wire x1="5.207" y1="0.889" x2="5.207" y2="1.27" width="0.1524" layer="21"/>
<wire x1="5.08" y1="0.762" x2="5.207" y2="0.889" width="0.1524" layer="21"/>
<wire x1="5.207" y1="1.651" x2="5.08" y2="1.778" width="0.1524" layer="21"/>
<wire x1="5.08" y1="1.778" x2="5.08" y2="0.762" width="0.1524" layer="21"/>
<wire x1="3.175" y1="1.27" x2="5.207" y2="1.27" width="0.1524" layer="21"/>
<pad name="A" x="5.715" y="-1.27" drill="1.016" shape="long"/>
<pad name="E" x="-6.985" y="-1.27" drill="1.016" shape="long"/>
<pad name="S" x="-1.905" y="1.27" drill="1.016" shape="long"/>
<text x="-12.573" y="-2.413" size="1.27" layer="25" ratio="10" rot="R90">&gt;NAME</text>
<text x="-4.445" y="-1.778" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="6.985" y="-1.905" size="1.27" layer="21" ratio="10">1</text>
<text x="-9.525" y="-1.905" size="1.27" layer="21" ratio="10">3</text>
<text x="-4.572" y="0.635" size="1.27" layer="21" ratio="10">2</text>
<text x="4.953" y="0.635" size="1.27" layer="21" ratio="10"> 3 </text>
<text x="0.762" y="0.635" size="1.27" layer="21" ratio="10"> 1 </text>
<rectangle x1="-12.065" y1="-1.27" x2="-10.16" y2="-0.381" layer="21"/>
<rectangle x1="-12.065" y1="0.381" x2="-10.16" y2="1.27" layer="21"/>
<rectangle x1="-11.557" y1="-0.381" x2="-10.16" y2="0.381" layer="21"/>
</package>
<package name="CA6H">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
distributor Schukat</description>
<wire x1="3.302" y1="1.27" x2="3.302" y2="0.127" width="0.1524" layer="51"/>
<wire x1="1.143" y1="0" x2="-1.143" y2="0" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="0" x2="-3.175" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.032" y1="3.175" x2="-2.032" y2="3.429" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="3.175" x2="-3.175" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="3.556" x2="-2.032" y2="3.429" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="3.556" x2="1.016" y2="3.556" width="0.1524" layer="51"/>
<wire x1="2.032" y1="3.429" x2="1.905" y2="3.556" width="0.1524" layer="21"/>
<wire x1="2.032" y1="3.429" x2="2.032" y2="3.175" width="0.1524" layer="21"/>
<wire x1="1.397" y1="3.175" x2="-1.397" y2="3.175" width="0.1524" layer="51"/>
<wire x1="1.143" y1="3.429" x2="-1.143" y2="3.429" width="0.1524" layer="51"/>
<wire x1="3.302" y1="0.127" x2="3.175" y2="0" width="0.1524" layer="51"/>
<wire x1="3.302" y1="3.048" x2="3.175" y2="3.175" width="0.1524" layer="21"/>
<wire x1="3.175" y1="3.175" x2="2.032" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="3.175" x2="-3.302" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="0" x2="-3.302" y2="0.127" width="0.1524" layer="51"/>
<wire x1="-3.302" y1="0.127" x2="-3.302" y2="1.27" width="0.1524" layer="51"/>
<wire x1="3.175" y1="0" x2="1.143" y2="0" width="0.1524" layer="51"/>
<wire x1="3.302" y1="1.27" x2="3.302" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="1.27" x2="-3.302" y2="3.048" width="0.1524" layer="21"/>
<wire x1="1.397" y1="3.175" x2="2.032" y2="3.175" width="0.1524" layer="21"/>
<wire x1="1.143" y1="3.429" x2="2.032" y2="3.429" width="0.1524" layer="21"/>
<wire x1="1.016" y1="3.556" x2="1.905" y2="3.556" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="3.556" x2="-1.016" y2="3.556" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="3.429" x2="-1.143" y2="3.429" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="3.175" x2="-1.397" y2="3.175" width="0.1524" layer="21"/>
<pad name="A" x="-2.54" y="0" drill="1.016" shape="long"/>
<pad name="S" x="0" y="2.54" drill="1.016" shape="long"/>
<pad name="E" x="2.54" y="0" drill="1.016" shape="long"/>
<text x="-2.54" y="4.064" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-2.794" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="CA6V">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
distributor Schukat</description>
<wire x1="-0.254" y1="0.254" x2="-0.254" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="0.889" x2="0.254" y2="0.889" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0.889" x2="0.254" y2="0.254" width="0.1524" layer="21"/>
<wire x1="0.254" y1="0.254" x2="0.889" y2="0.254" width="0.1524" layer="21"/>
<wire x1="0.889" y1="0.254" x2="0.889" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="0.889" y1="-0.254" x2="0.254" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-0.254" x2="0.254" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-0.889" x2="-0.254" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-0.889" x2="-0.254" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-0.254" x2="-0.889" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="-0.889" y1="-0.254" x2="-0.889" y2="0.254" width="0.1524" layer="21"/>
<wire x1="-0.889" y1="0.254" x2="-0.254" y2="0.254" width="0.1524" layer="21"/>
<wire x1="0.889" y1="3.81" x2="-0.889" y2="3.81" width="0.1524" layer="51"/>
<wire x1="3.429" y1="3.81" x2="0.889" y2="3.81" width="0.1524" layer="21"/>
<wire x1="-0.889" y1="-0.889" x2="-1.397" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="0.889" y1="-0.889" x2="1.397" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="0" x2="-1.397" y2="0" width="0.1524" layer="21"/>
<wire x1="1.397" y1="0" x2="1.905" y2="0" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="1.016" x2="-1.27" y2="1.27" width="0.1524" layer="21"/>
<wire x1="1.016" y1="1.016" x2="1.27" y2="1.27" width="0.1524" layer="21"/>
<wire x1="0" y1="1.397" x2="0" y2="1.905" width="0.1524" layer="51"/>
<wire x1="3.429" y1="-3.81" x2="1.651" y2="-3.81" width="0.1524" layer="51"/>
<wire x1="1.651" y1="-3.81" x2="-1.651" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="-1.651" y1="-3.81" x2="-3.429" y2="-3.81" width="0.1524" layer="51"/>
<wire x1="3.429" y1="-3.81" x2="3.81" y2="-3.429" width="0.1524" layer="21" curve="90"/>
<wire x1="3.429" y1="3.81" x2="3.81" y2="3.429" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.81" y1="3.429" x2="-3.429" y2="3.81" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.81" y1="-3.429" x2="-3.429" y2="-3.81" width="0.1524" layer="21" curve="90"/>
<wire x1="3.81" y1="-1.524" x2="3.81" y2="-3.429" width="0.1524" layer="51"/>
<wire x1="-3.429" y1="3.81" x2="-0.889" y2="3.81" width="0.1524" layer="21"/>
<wire x1="-3.81" y1="-3.429" x2="-3.81" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="3.81" y1="-1.524" x2="3.81" y2="3.429" width="0.1524" layer="21"/>
<wire x1="-3.81" y1="3.429" x2="-3.81" y2="-1.524" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.032" width="0.1524" layer="51"/>
<circle x="0" y="0" radius="1.27" width="0.1524" layer="51"/>
<pad name="S" x="0" y="2.54" drill="1.016" shape="long"/>
<pad name="A" x="-2.54" y="-2.54" drill="1.016" shape="long" rot="R90"/>
<pad name="E" x="2.54" y="-2.54" drill="1.016" shape="long" rot="R90"/>
<text x="-2.54" y="4.191" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.81" y="-5.461" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="0.508" y1="-3.048" x2="3.683" y2="-2.032" layer="51"/>
<rectangle x1="2.159" y1="-2.667" x2="3.683" y2="0" layer="51"/>
<rectangle x1="-3.683" y1="-2.667" x2="-2.159" y2="0" layer="51"/>
<rectangle x1="-3.683" y1="-3.048" x2="-0.508" y2="-2.032" layer="51"/>
<rectangle x1="1.905" y1="-3.81" x2="3.175" y2="-3.048" layer="51"/>
<rectangle x1="-3.175" y1="-3.81" x2="-1.905" y2="-3.048" layer="51"/>
</package>
<package name="CA9H">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
distributor Schukat</description>
<wire x1="4.953" y1="4.572" x2="4.953" y2="0.127" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-0.381" x2="1.016" y2="-0.381" width="0.1524" layer="51"/>
<wire x1="4.064" y1="0" x2="2.54" y2="0" width="0.1524" layer="51"/>
<wire x1="1.016" y1="0" x2="-1.016" y2="0" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="0" x2="-4.826" y2="0" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="0" x2="-2.54" y2="0" width="0.1524" layer="51"/>
<wire x1="1.016" y1="-0.381" x2="-1.016" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-0.381" x2="-2.413" y2="-0.381" width="0.1524" layer="51"/>
<wire x1="2.413" y1="-0.381" x2="2.54" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="2.54" y1="-0.254" x2="2.54" y2="0" width="0.1524" layer="51"/>
<wire x1="2.54" y1="0" x2="1.016" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.413" y1="-0.381" x2="-2.54" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-0.254" x2="-2.54" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="0" x2="-4.064" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-0.254" x2="-1.016" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="-1.016" y1="-0.254" x2="1.016" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="1.016" y1="-0.254" x2="2.54" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="-3.683" y1="4.699" x2="-3.683" y2="4.953" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="4.699" x2="-4.826" y2="4.699" width="0.1524" layer="21"/>
<wire x1="-3.556" y1="5.08" x2="-3.683" y2="4.953" width="0.1524" layer="21"/>
<wire x1="-3.556" y1="5.08" x2="3.556" y2="5.08" width="0.1524" layer="21"/>
<wire x1="3.683" y1="4.953" x2="3.556" y2="5.08" width="0.1524" layer="21"/>
<wire x1="3.683" y1="4.953" x2="3.683" y2="4.699" width="0.1524" layer="21"/>
<wire x1="3.683" y1="4.699" x2="-3.683" y2="4.699" width="0.1524" layer="21"/>
<wire x1="3.683" y1="4.953" x2="-3.683" y2="4.953" width="0.1524" layer="21"/>
<wire x1="4.953" y1="0.127" x2="4.826" y2="0" width="0.1524" layer="21"/>
<wire x1="4.826" y1="0" x2="4.064" y2="0" width="0.1524" layer="21"/>
<wire x1="4.953" y1="4.572" x2="4.826" y2="4.699" width="0.1524" layer="21"/>
<wire x1="4.826" y1="4.699" x2="3.683" y2="4.699" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="4.699" x2="-4.953" y2="4.572" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="0" x2="-4.953" y2="0.127" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="0.127" x2="-4.953" y2="4.572" width="0.1524" layer="21"/>
<pad name="A" x="-2.54" y="0" drill="1.3208" shape="octagon"/>
<pad name="S" x="0" y="2.54" drill="1.3208" shape="octagon"/>
<pad name="E" x="2.54" y="0" drill="1.3208" shape="octagon"/>
<text x="-2.54" y="5.588" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.826" y="-3.175" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="CA9V">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
distributor Schukat</description>
<wire x1="-0.381" y1="0.381" x2="-0.381" y2="1.651" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="1.651" x2="0.381" y2="1.651" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.651" x2="0.381" y2="0.381" width="0.1524" layer="21"/>
<wire x1="0.381" y1="0.381" x2="1.016" y2="-0.127" width="0.1524" layer="21"/>
<wire x1="1.016" y1="-0.127" x2="1.016" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="1.016" y1="-0.381" x2="0.381" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.381" x2="0.381" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-1.651" x2="-0.381" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-1.651" x2="-0.381" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-0.381" x2="-1.016" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-0.381" x2="-1.016" y2="-0.127" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-0.127" x2="-0.381" y2="0.381" width="0.1524" layer="21"/>
<wire x1="1.524" y1="5.08" x2="-1.524" y2="5.08" width="0.1524" layer="51"/>
<wire x1="4.572" y1="5.08" x2="1.524" y2="5.08" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="-1.524" x2="-2.032" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="1.524" y1="-1.524" x2="2.032" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="0" x2="-2.413" y2="0" width="0.1524" layer="21"/>
<wire x1="2.413" y1="0" x2="2.921" y2="0" width="0.1524" layer="21"/>
<wire x1="-1.778" y1="1.778" x2="-2.032" y2="2.032" width="0.1524" layer="21"/>
<wire x1="1.778" y1="1.778" x2="2.032" y2="2.032" width="0.1524" layer="21"/>
<wire x1="0" y1="2.413" x2="0" y2="2.921" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-5.08" x2="1.143" y2="-5.08" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-5.08" x2="-1.143" y2="-5.08" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="-5.08" x2="-3.937" y2="-5.08" width="0.1524" layer="51"/>
<wire x1="-3.937" y1="-5.08" x2="-4.572" y2="-5.08" width="0.1524" layer="21"/>
<wire x1="4.572" y1="-5.08" x2="4.953" y2="-4.699" width="0.1524" layer="21" curve="90"/>
<wire x1="4.572" y1="5.08" x2="4.953" y2="4.699" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.953" y1="4.699" x2="-4.572" y2="5.08" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.953" y1="-4.699" x2="-4.572" y2="-5.08" width="0.1524" layer="21" curve="90"/>
<wire x1="4.572" y1="-5.08" x2="3.937" y2="-5.08" width="0.1524" layer="21"/>
<wire x1="4.953" y1="4.699" x2="4.953" y2="-4.699" width="0.1524" layer="21"/>
<wire x1="-4.572" y1="5.08" x2="-1.524" y2="5.08" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="-4.699" x2="-4.953" y2="4.699" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.032" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.921" width="0.1524" layer="21"/>
<pad name="S" x="0" y="5.08" drill="1.3208" shape="long"/>
<pad name="A" x="-2.54" y="-5.08" drill="1.3208" shape="long" rot="R90"/>
<pad name="E" x="2.54" y="-5.08" drill="1.3208" shape="long" rot="R90"/>
<text x="-5.461" y="-5.08" size="1.27" layer="25" ratio="10" rot="R90">&gt;NAME</text>
<text x="6.731" y="-5.08" size="1.27" layer="27" ratio="10" rot="R90">&gt;VALUE</text>
<rectangle x1="-0.508" y1="5.08" x2="0.508" y2="5.461" layer="51"/>
<rectangle x1="2.032" y1="-5.461" x2="3.048" y2="-3.683" layer="51"/>
<rectangle x1="1.397" y1="-3.683" x2="4.572" y2="-2.667" layer="21"/>
<rectangle x1="3.048" y1="-2.667" x2="4.572" y2="0" layer="21"/>
<rectangle x1="-4.572" y1="-2.667" x2="-3.048" y2="0" layer="21"/>
<rectangle x1="-4.572" y1="-3.683" x2="-1.397" y2="-2.667" layer="21"/>
<rectangle x1="-3.048" y1="-5.461" x2="-2.032" y2="-3.683" layer="51"/>
</package>
<package name="CA14V">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
distributor Schukat</description>
<wire x1="-0.381" y1="1.651" x2="0.381" y2="1.651" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.651" x2="1.016" y2="1.143" width="0.1524" layer="21"/>
<wire x1="1.016" y1="1.143" x2="1.016" y2="1.016" width="0.1524" layer="21"/>
<wire x1="1.016" y1="1.016" x2="0.381" y2="1.016" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.016" x2="0.381" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-1.651" x2="-0.381" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-1.651" x2="-0.381" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="1.016" x2="-1.016" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="1.016" x2="-1.016" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="1.143" x2="-0.381" y2="1.651" width="0.1524" layer="21"/>
<wire x1="6.731" y1="7.112" x2="-6.731" y2="7.112" width="0.1524" layer="21"/>
<wire x1="-2.159" y1="-2.159" x2="-2.667" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-2.159" x2="2.667" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="-3.429" y1="0" x2="-2.921" y2="0" width="0.1524" layer="21"/>
<wire x1="3.048" y1="0" x2="3.556" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.159" y1="2.159" x2="-2.54" y2="2.54" width="0.1524" layer="21"/>
<wire x1="2.159" y1="2.159" x2="2.54" y2="2.54" width="0.1524" layer="21"/>
<wire x1="0" y1="3.048" x2="0" y2="3.556" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-7.112" x2="5.842" y2="-7.112" width="0.1524" layer="51"/>
<wire x1="3.683" y1="-7.112" x2="3.048" y2="-7.112" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="-7.112" x2="-6.477" y2="-7.112" width="0.1524" layer="51"/>
<wire x1="-6.477" y1="-7.112" x2="-6.731" y2="-7.112" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-7.112" x2="7.112" y2="-6.731" width="0.1524" layer="21" curve="90"/>
<wire x1="6.731" y1="7.112" x2="7.112" y2="6.731" width="0.1524" layer="21" curve="-90"/>
<wire x1="-7.112" y1="6.731" x2="-6.731" y2="7.112" width="0.1524" layer="21" curve="-90"/>
<wire x1="-7.112" y1="-6.731" x2="-6.731" y2="-7.112" width="0.1524" layer="21" curve="90"/>
<wire x1="6.731" y1="-7.112" x2="6.477" y2="-7.112" width="0.1524" layer="21"/>
<wire x1="7.112" y1="6.731" x2="7.112" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="-6.731" x2="-7.112" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="7.112" y1="-4.953" x2="5.842" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="7.112" y1="-4.953" x2="7.112" y2="-6.731" width="0.1524" layer="21"/>
<wire x1="5.842" y1="-6.35" x2="5.842" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="5.842" y1="-6.35" x2="5.842" y2="-7.112" width="0.1524" layer="51"/>
<wire x1="5.842" y1="-7.112" x2="4.318" y2="-7.112" width="0.1524" layer="51"/>
<wire x1="4.318" y1="-6.35" x2="4.318" y2="-7.112" width="0.1524" layer="51"/>
<wire x1="4.318" y1="-7.112" x2="3.683" y2="-7.112" width="0.1524" layer="51"/>
<wire x1="4.318" y1="-6.35" x2="4.318" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="4.318" y1="-4.953" x2="3.048" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="3.048" y1="-7.112" x2="3.048" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="3.048" y1="-7.112" x2="-3.048" y2="-7.112" width="0.1524" layer="21"/>
<wire x1="-5.842" y1="-4.953" x2="-7.112" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="-4.953" x2="-7.112" y2="6.731" width="0.1524" layer="21"/>
<wire x1="-5.842" y1="-6.223" x2="-5.842" y2="-6.985" width="0.1524" layer="51"/>
<wire x1="-5.842" y1="-6.35" x2="-5.842" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="-4.318" y1="-6.223" x2="-4.318" y2="-6.985" width="0.1524" layer="51"/>
<wire x1="-4.318" y1="-6.223" x2="-4.318" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="-3.048" y1="-4.953" x2="-4.318" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="-3.048" y1="-7.112" x2="-3.048" y2="-4.953" width="0.1524" layer="21"/>
<wire x1="-3.048" y1="-7.112" x2="-3.683" y2="-7.112" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.032" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.921" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="3.937" width="0.1524" layer="51"/>
<pad name="S" x="0" y="5.08" drill="1.3208" shape="octagon"/>
<pad name="A" x="-5.08" y="-7.62" drill="1.3208" shape="octagon"/>
<pad name="E" x="5.08" y="-7.62" drill="1.3208" shape="octagon"/>
<text x="-6.985" y="7.62" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.143" y="7.62" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="4.318" y1="-7.112" x2="5.842" y2="-6.223" layer="51"/>
<rectangle x1="4.318" y1="-6.223" x2="5.842" y2="-4.953" layer="21"/>
<rectangle x1="1.524" y1="-4.953" x2="6.731" y2="-3.683" layer="21"/>
<rectangle x1="4.064" y1="-3.683" x2="6.731" y2="0" layer="21"/>
<rectangle x1="-5.842" y1="-7.112" x2="-4.318" y2="-6.223" layer="51"/>
<rectangle x1="-5.842" y1="-6.223" x2="-4.318" y2="-4.953" layer="21"/>
<rectangle x1="-6.731" y1="-4.953" x2="-1.524" y2="-3.683" layer="21"/>
<rectangle x1="-6.731" y1="-3.683" x2="-4.064" y2="0" layer="21"/>
<rectangle x1="4.318" y1="-7.874" x2="5.842" y2="-7.112" layer="51"/>
<rectangle x1="-5.842" y1="-7.874" x2="-4.318" y2="-7.112" layer="51"/>
</package>
<package name="CA14H">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
distributor Schukat</description>
<wire x1="7.112" y1="5.588" x2="7.112" y2="0.127" width="0.1524" layer="21"/>
<wire x1="6.477" y1="0" x2="3.683" y2="0" width="0.1524" layer="51"/>
<wire x1="-6.477" y1="0" x2="-6.985" y2="0" width="0.1524" layer="21"/>
<wire x1="2.54" y1="0" x2="-2.54" y2="0" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-0.381" x2="-2.413" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-0.381" x2="2.54" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="2.54" y1="-0.254" x2="2.54" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-0.381" x2="-2.54" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="-0.254" x2="-2.54" y2="0" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="0" x2="-6.477" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-0.254" x2="2.54" y2="-0.254" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="5.715" x2="-3.683" y2="5.969" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="5.715" x2="-6.985" y2="5.715" width="0.1524" layer="21"/>
<wire x1="-3.556" y1="6.096" x2="-3.683" y2="5.969" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="6.096" x2="1.016" y2="6.096" width="0.1524" layer="51"/>
<wire x1="3.683" y1="5.969" x2="3.556" y2="6.096" width="0.1524" layer="21"/>
<wire x1="3.683" y1="5.969" x2="3.683" y2="5.715" width="0.1524" layer="21"/>
<wire x1="1.397" y1="5.715" x2="-1.397" y2="5.715" width="0.1524" layer="51"/>
<wire x1="1.143" y1="5.969" x2="-1.143" y2="5.969" width="0.1524" layer="51"/>
<wire x1="7.112" y1="0.127" x2="6.985" y2="0" width="0.1524" layer="21"/>
<wire x1="6.985" y1="0" x2="6.477" y2="0" width="0.1524" layer="21"/>
<wire x1="7.112" y1="5.588" x2="6.985" y2="5.715" width="0.1524" layer="21"/>
<wire x1="6.985" y1="5.715" x2="3.683" y2="5.715" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="5.715" x2="-7.112" y2="5.588" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="0" x2="-7.112" y2="0.127" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="0.127" x2="-7.112" y2="5.588" width="0.1524" layer="21"/>
<wire x1="2.54" y1="0" x2="3.683" y2="0" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="0" x2="-3.683" y2="0" width="0.1524" layer="21"/>
<wire x1="1.397" y1="5.715" x2="3.683" y2="5.715" width="0.1524" layer="21"/>
<wire x1="3.683" y1="5.969" x2="1.143" y2="5.969" width="0.1524" layer="21"/>
<wire x1="1.016" y1="6.096" x2="3.556" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="6.096" x2="-3.556" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-3.683" y1="5.969" x2="-1.143" y2="5.969" width="0.1524" layer="21"/>
<wire x1="-1.397" y1="5.715" x2="-3.683" y2="5.715" width="0.1524" layer="21"/>
<pad name="A" x="-5.08" y="0" drill="1.3208" shape="long"/>
<pad name="S" x="0" y="5.08" drill="1.3208" shape="long"/>
<pad name="E" x="5.08" y="0" drill="1.3208" shape="long"/>
<text x="-2.54" y="6.604" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.191" y="1.905" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="CT6">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Copal</description>
<wire x1="3.302" y1="3.556" x2="-3.302" y2="3.556" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="-3.556" x2="3.302" y2="-3.556" width="0.1524" layer="21"/>
<wire x1="3.302" y1="3.556" x2="3.556" y2="3.302" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-3.556" x2="3.556" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="3.556" y1="-3.302" x2="3.556" y2="3.302" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="-3.556" x2="-3.556" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="3.556" x2="-3.556" y2="3.302" width="0.1524" layer="21"/>
<wire x1="-3.556" y1="3.302" x2="-3.556" y2="-3.302" width="0.1524" layer="21"/>
<wire x1="0.762" y1="-0.381" x2="1.524" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="1.524" y1="-0.381" x2="1.524" y2="0.381" width="0.1524" layer="21"/>
<wire x1="1.524" y1="0.381" x2="0.762" y2="0.381" width="0.1524" layer="21"/>
<wire x1="0.762" y1="0.381" x2="0.381" y2="0.762" width="0.1524" layer="21"/>
<wire x1="0.381" y1="0.762" x2="0.381" y2="1.016" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.016" x2="0.635" y2="1.016" width="0.1524" layer="21"/>
<wire x1="0.635" y1="1.016" x2="0" y2="1.651" width="0.1524" layer="21"/>
<wire x1="0" y1="1.651" x2="-0.635" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="1.016" x2="-0.381" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="1.016" x2="-0.381" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="0.762" x2="-0.762" y2="0.381" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="0.381" x2="-1.524" y2="0.381" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="0.381" x2="-1.524" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="-0.381" x2="-0.762" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-0.762" x2="-0.762" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-0.762" x2="-0.381" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-1.524" x2="0.381" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-1.524" x2="0.381" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.762" x2="0.762" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-1.651" y1="-1.778" x2="1.651" y2="-1.778" width="0.1524" layer="51" curve="-272.584334"/>
<wire x1="-1.778" y1="-1.778" x2="-2.032" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="1.778" y1="-1.778" x2="2.032" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="2.5146" y1="0" x2="2.8956" y2="0" width="0.1524" layer="51"/>
<wire x1="1.778" y1="1.651" x2="2.032" y2="1.905" width="0.1524" layer="21"/>
<wire x1="0" y1="2.4638" x2="0" y2="2.8448" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="1.651" x2="-2.159" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-2.5146" y1="0" x2="-2.8956" y2="0" width="0.1524" layer="51"/>
<circle x="0" y="0" radius="2.032" width="0.1524" layer="51"/>
<pad name="A" x="2.5146" y="0" drill="0.8128" shape="octagon"/>
<pad name="E" x="-2.5146" y="0" drill="0.8128" shape="octagon"/>
<pad name="S" x="0" y="-2.54" drill="0.8128" shape="octagon"/>
<text x="-3.302" y="3.937" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.2766" y="-5.207" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-3.048" y="-3.175" size="0.9906" layer="21" ratio="12">3</text>
<text x="2.159" y="-3.175" size="0.9906" layer="21" ratio="12">1</text>
</package>
<package name="ECP10P">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-4.953" y1="-2.54" x2="4.953" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="4.191" y1="2.54" x2="4.191" y2="3.302" width="0.1524" layer="21"/>
<wire x1="4.953" y1="3.302" x2="4.191" y2="3.302" width="0.1524" layer="21"/>
<wire x1="-4.191" y1="2.54" x2="-4.191" y2="3.302" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="3.302" x2="-4.191" y2="3.302" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="-2.54" x2="-4.953" y2="3.302" width="0.1524" layer="21"/>
<wire x1="4.953" y1="3.302" x2="4.953" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="4.191" y1="2.54" x2="1.524" y2="2.54" width="0.1524" layer="21"/>
<wire x1="1.524" y1="2.54" x2="-1.524" y2="2.54" width="0.1524" layer="51"/>
<wire x1="-1.524" y1="2.54" x2="-4.191" y2="2.54" width="0.1524" layer="21"/>
<pad name="A" x="-2.54" y="0" drill="1.3208" shape="octagon"/>
<pad name="S" x="0" y="2.54" drill="1.3208" shape="octagon"/>
<pad name="E" x="2.54" y="0" drill="1.3208" shape="octagon"/>
<text x="-4.826" y="-4.191" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="0.762" y="-4.191" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-0.508" y1="2.54" x2="0.508" y2="2.794" layer="51"/>
</package>
<package name="ECP10S">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-0.381" y1="0.381" x2="-0.381" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="1.016" x2="0.381" y2="1.016" width="0.1524" layer="21"/>
<wire x1="0.381" y1="1.016" x2="0.381" y2="0.381" width="0.1524" layer="21"/>
<wire x1="0.381" y1="0.381" x2="1.016" y2="0.381" width="0.1524" layer="21"/>
<wire x1="1.016" y1="0.381" x2="1.016" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="1.016" y1="-0.381" x2="0.381" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.381" x2="0.381" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-1.016" x2="-0.381" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-1.016" x2="-0.381" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-0.381" y1="-0.381" x2="-1.016" y2="-0.381" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-0.381" x2="-1.016" y2="0.381" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="0.381" x2="-0.381" y2="0.381" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="5.08" x2="-4.953" y2="4.191" width="0.1524" layer="21"/>
<wire x1="4.953" y1="5.08" x2="4.064" y2="5.08" width="0.1524" layer="21"/>
<wire x1="1.524" y1="5.08" x2="-1.524" y2="5.08" width="0.1524" layer="51"/>
<wire x1="-1.524" y1="5.08" x2="-4.064" y2="5.08" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="5.08" x2="-4.064" y2="4.191" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="5.08" x2="-4.953" y2="5.08" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="4.191" x2="-4.064" y2="4.191" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="4.191" x2="-4.953" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="4.064" y1="4.191" x2="4.953" y2="4.191" width="0.1524" layer="21"/>
<wire x1="4.953" y1="4.191" x2="4.953" y2="5.08" width="0.1524" layer="21"/>
<wire x1="4.064" y1="5.08" x2="4.064" y2="4.191" width="0.1524" layer="21"/>
<wire x1="4.064" y1="5.08" x2="1.524" y2="5.08" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-6.096" x2="4.953" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="4.953" y1="-6.096" x2="4.953" y2="4.191" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-6.096" x2="4.064" y2="-6.985" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-6.985" x2="-4.064" y2="-6.985" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="-6.096" x2="-4.064" y2="-6.985" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="-6.096" x2="-4.064" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="-6.985" x2="-4.445" y2="-7.747" width="0.1524" layer="21"/>
<wire x1="-4.445" y1="-7.747" x2="-4.953" y2="-7.747" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="-7.747" x2="-4.953" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-6.985" x2="4.445" y2="-7.747" width="0.1524" layer="21"/>
<wire x1="4.953" y1="-7.747" x2="4.445" y2="-7.747" width="0.1524" layer="21"/>
<wire x1="4.953" y1="-7.747" x2="4.953" y2="-6.096" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.032" width="0.1524" layer="21"/>
<circle x="-2.794" y="-4.826" radius="1.27" width="0.1524" layer="51"/>
<circle x="2.794" y="-4.826" radius="1.27" width="0.1524" layer="51"/>
<circle x="0" y="1.524" radius="0.127" width="0.3048" layer="21"/>
<circle x="0" y="0" radius="2.921" width="0.1524" layer="21"/>
<pad name="S" x="0" y="5.08" drill="1.3208" shape="octagon"/>
<pad name="A" x="-2.54" y="-5.08" drill="1.3208" shape="octagon"/>
<pad name="E" x="2.54" y="-5.08" drill="1.3208" shape="octagon"/>
<text x="-3.302" y="-2.54" size="1.27" layer="25" ratio="10" rot="R90">&gt;NAME</text>
<text x="4.572" y="-3.302" size="1.27" layer="27" ratio="10" rot="R90">&gt;VALUE</text>
<rectangle x1="-0.508" y1="5.08" x2="0.508" y2="5.461" layer="51"/>
</package>
<package name="LI10">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Piher</description>
<wire x1="3.175" y1="-4.445" x2="3.175" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="-3.175" y1="-5.715" x2="-3.175" y2="-4.445" width="0.1524" layer="51"/>
<wire x1="-2.794" y1="-3.175" x2="-1.905" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="-2.54" x2="-0.635" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="-3.175" x2="-0.635" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="-4.445" x2="-1.27" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-4.445" x2="-1.27" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="1.27" y1="-5.715" x2="1.27" y2="-4.445" width="0.1524" layer="51"/>
<wire x1="1.27" y1="-4.445" x2="0.635" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="0.635" y1="-4.445" x2="0.635" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="0.635" y1="-3.175" x2="1.905" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="1.905" y1="-2.54" x2="2.794" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="0.889" y1="1.397" x2="-0.127" y2="0.381" width="0.1524" layer="21"/>
<wire x1="-0.127" y1="0.381" x2="-0.508" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="0.762" x2="-0.508" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="0" x2="-1.397" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.397" y1="0.889" x2="0.381" y2="-0.127" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.127" x2="0.762" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="0.762" y1="-0.508" x2="0" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="0" y1="-0.508" x2="-0.889" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-5.715" x2="2.794" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="-3.175" y1="-5.715" x2="-2.794" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="-1.27" y1="-5.715" x2="1.27" y2="-5.715" width="0.1524" layer="21"/>
<wire x1="2.794" y1="-3.175" x2="2.794" y2="-3.683" width="0.1524" layer="21"/>
<wire x1="2.794" y1="-3.683" x2="2.794" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="-2.794" y1="-3.175" x2="-2.794" y2="-3.683" width="0.1524" layer="21"/>
<wire x1="-2.794" y1="-3.683" x2="-2.794" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="2.794" y1="-5.715" x2="1.27" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="-2.794" y1="-5.715" x2="-1.27" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="3.5657" y1="-4.1362" x2="5.461" y2="0" width="0.1524" layer="21" curve="49.236245"/>
<wire x1="-5.461" y1="0" x2="-3.6049" y2="-4.1021" width="0.1524" layer="21" curve="48.691198"/>
<wire x1="3.175" y1="-4.445" x2="3.683" y2="-4.064" width="0.1524" layer="51"/>
<wire x1="-3.175" y1="-4.445" x2="-3.683" y2="-4.064" width="0.1524" layer="51"/>
<wire x1="-5.461" y1="0" x2="-1.448" y2="5.2655" width="0.1524" layer="21" curve="-74.623636"/>
<wire x1="1.4616" y1="5.2618" x2="5.461" y2="0" width="0.1524" layer="21" curve="-74.476215"/>
<wire x1="0" y1="5.461" x2="1.5185" y2="5.2456" width="0.1524" layer="51" curve="-16.144661"/>
<wire x1="-1.4824" y1="5.2559" x2="0" y2="5.461" width="0.1524" layer="51" curve="-15.750767"/>
<circle x="0" y="0" radius="1.8034" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.794" width="0.0508" layer="21"/>
<pad name="A" x="-2.54" y="-5.08" drill="1.3208" shape="octagon"/>
<pad name="S" x="0" y="5.08" drill="1.3208" shape="octagon"/>
<pad name="E" x="2.54" y="-5.08" drill="1.3208" shape="octagon"/>
<text x="-1.27" y="-7.62" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-2.54" size="1.27" layer="27" ratio="10" rot="R90">&gt;VALUE</text>
</package>
<package name="LI15">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Piher</description>
<wire x1="6.35" y1="-6.604" x2="6.35" y2="-7.62" width="0.1524" layer="51"/>
<wire x1="-6.35" y1="-7.62" x2="-6.35" y2="-6.731" width="0.1524" layer="51"/>
<wire x1="-5.969" y1="-4.445" x2="-5.08" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="-3.81" x2="-3.175" y2="-5.08" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-5.08" x2="-3.175" y2="-6.35" width="0.1524" layer="21"/>
<wire x1="-3.175" y1="-6.35" x2="-3.556" y2="-6.35" width="0.1524" layer="21"/>
<wire x1="-3.556" y1="-6.35" x2="-3.556" y2="-7.62" width="0.1524" layer="21"/>
<wire x1="3.556" y1="-7.62" x2="3.556" y2="-6.35" width="0.1524" layer="21"/>
<wire x1="3.556" y1="-6.35" x2="3.175" y2="-6.35" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-6.35" x2="3.175" y2="-5.08" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-5.08" x2="5.08" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="5.08" y1="-3.81" x2="5.969" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="0.889" y1="1.397" x2="-0.127" y2="0.381" width="0.1524" layer="21"/>
<wire x1="-0.127" y1="0.381" x2="-0.508" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="0.762" x2="-0.508" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="0" x2="-1.397" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.397" y1="0.889" x2="0.381" y2="-0.127" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.127" x2="0.762" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="0.762" y1="-0.508" x2="0" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="0" y1="-0.508" x2="-0.889" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="6.35" y1="-7.62" x2="5.969" y2="-7.62" width="0.1524" layer="51"/>
<wire x1="-6.35" y1="-7.62" x2="-5.969" y2="-7.62" width="0.1524" layer="51"/>
<wire x1="-3.556" y1="-7.62" x2="3.556" y2="-7.62" width="0.1524" layer="21"/>
<wire x1="5.969" y1="-4.445" x2="5.969" y2="-6.35" width="0.1524" layer="21"/>
<wire x1="5.969" y1="-6.35" x2="5.969" y2="-7.62" width="0.1524" layer="51"/>
<wire x1="-5.969" y1="-4.445" x2="-5.969" y2="-6.35" width="0.1524" layer="21"/>
<wire x1="-5.969" y1="-6.35" x2="-5.969" y2="-7.62" width="0.1524" layer="51"/>
<wire x1="5.969" y1="-7.62" x2="3.556" y2="-7.62" width="0.1524" layer="51"/>
<wire x1="-5.969" y1="-7.62" x2="-3.556" y2="-7.62" width="0.1524" layer="51"/>
<wire x1="6.35" y1="-6.604" x2="6.35" y2="-4.191" width="0.1524" layer="21"/>
<wire x1="-6.35" y1="-6.731" x2="-6.35" y2="-4.191" width="0.1524" layer="21"/>
<wire x1="-7.62" y1="0" x2="7.62" y2="0" width="0.1524" layer="21" curve="-180"/>
<wire x1="6.3402" y1="-4.2268" x2="7.62" y2="0" width="0.1524" layer="21" curve="33.690004"/>
<wire x1="-7.62" y1="0" x2="-6.3402" y2="-4.2268" width="0.1524" layer="21" curve="33.690004"/>
<circle x="0" y="0" radius="1.8034" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.794" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="3.81" width="0.1524" layer="51"/>
<pad name="A" x="-5.08" y="-7.62" drill="1.3208" shape="long"/>
<pad name="S" x="0" y="5.08" drill="1.3208" shape="long"/>
<pad name="E" x="5.08" y="-7.62" drill="1.3208" shape="long"/>
<text x="-2.54" y="-9.398" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.445" y="-3.429" size="1.27" layer="27" ratio="10" rot="R90">&gt;VALUE</text>
</package>
<package name="RJ6">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Copal</description>
<wire x1="1.8796" y1="0" x2="2.1336" y2="0" width="0.254" layer="51"/>
<wire x1="0" y1="1.8796" x2="0" y2="2.1336" width="0.254" layer="51"/>
<wire x1="-2.1336" y1="0" x2="-1.8796" y2="0" width="0.254" layer="51"/>
<wire x1="1.3208" y1="1.3208" x2="1.4986" y2="1.4986" width="0.254" layer="21"/>
<wire x1="-1.3208" y1="1.3208" x2="-1.4986" y2="1.4986" width="0.254" layer="21"/>
<wire x1="-1.4986" y1="-1.4986" x2="-1.3208" y2="-1.3208" width="0.254" layer="51"/>
<wire x1="1.4986" y1="-1.4986" x2="1.3208" y2="-1.3208" width="0.254" layer="51"/>
<wire x1="-0.635" y1="-0.635" x2="0.635" y2="0.635" width="0.8128" layer="51"/>
<circle x="0" y="0" radius="1.397" width="0.1524" layer="51"/>
<circle x="0" y="0" radius="3.556" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="1.778" width="0.1524" layer="51"/>
<pad name="A" x="-1.778" y="-0.508" drill="0.8128" shape="octagon"/>
<pad name="S" x="0" y="1.27" drill="0.8128" shape="octagon"/>
<pad name="E" x="1.778" y="-0.508" drill="0.8128" shape="octagon"/>
<text x="0.762" y="-2.921" size="0.9906" layer="21" ratio="12">3</text>
<text x="-1.27" y="-2.921" size="0.9906" layer="21" ratio="12">1</text>
<text x="-2.54" y="3.81" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.54" y="-5.08" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="RJ6S">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Copal</description>
<wire x1="-3.556" y1="-3.683" x2="-3.556" y2="2.921" width="0.1524" layer="21"/>
<wire x1="3.556" y1="2.921" x2="3.556" y2="-3.683" width="0.1524" layer="21"/>
<wire x1="1.524" y1="-2.54" x2="1.397" y2="-2.667" width="0.1524" layer="51"/>
<wire x1="1.524" y1="-2.54" x2="1.397" y2="-2.413" width="0.1524" layer="51"/>
<wire x1="1.27" y1="-2.794" x2="1.27" y2="-2.286" width="0.1524" layer="51"/>
<wire x1="1.27" y1="-2.794" x2="1.143" y2="-2.921" width="0.1524" layer="51"/>
<wire x1="1.27" y1="-2.286" x2="1.143" y2="-2.159" width="0.1524" layer="51"/>
<wire x1="1.397" y1="-2.667" x2="1.397" y2="-2.413" width="0.1524" layer="51"/>
<wire x1="1.397" y1="-2.667" x2="1.27" y2="-2.794" width="0.1524" layer="51"/>
<wire x1="1.397" y1="-2.413" x2="1.27" y2="-2.286" width="0.1524" layer="51"/>
<wire x1="1.524" y1="-2.54" x2="1.143" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-2.54" x2="-2.54" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-2.54" x2="1.143" y2="-2.159" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-2.921" x2="1.143" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="1.016" y1="-3.048" x2="1.143" y2="-2.921" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-2.159" x2="1.016" y2="-2.032" width="0.1524" layer="51"/>
<wire x1="1.016" y1="-2.032" x2="1.016" y2="-3.048" width="0.1524" layer="51"/>
<wire x1="-3.556" y1="-3.683" x2="3.556" y2="-3.683" width="0.1524" layer="21"/>
<wire x1="3.556" y1="2.921" x2="-3.556" y2="2.921" width="0.1524" layer="21"/>
<pad name="A" x="2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="E" x="-2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="-2.54" drill="0.8128" shape="long" rot="R90"/>
<text x="-2.54" y="3.937" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.4036" y="-5.334" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-3.048" y="1.143" size="1.27" layer="21" ratio="10">3</text>
<text x="2.159" y="1.27" size="1.27" layer="21" ratio="10">1</text>
<text x="1.905" y="-3.175" size="1.27" layer="51" ratio="10">3</text>
<rectangle x1="-1.524" y1="2.921" x2="-0.254" y2="3.556" layer="21"/>
<rectangle x1="0.254" y1="2.921" x2="1.524" y2="3.556" layer="21"/>
<rectangle x1="-0.254" y1="2.921" x2="0.254" y2="3.175" layer="21"/>
</package>
<package name="RJ9W">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Copal</description>
<wire x1="-4.572" y1="-2.413" x2="4.572" y2="-2.413" width="0.1524" layer="21"/>
<wire x1="4.572" y1="2.286" x2="4.572" y2="-2.413" width="0.1524" layer="21"/>
<wire x1="4.572" y1="2.286" x2="-4.572" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-4.572" y1="-2.413" x2="-4.572" y2="2.286" width="0.1524" layer="21"/>
<wire x1="3.81" y1="-0.635" x2="2.794" y2="-1.651" width="0.3048" layer="21"/>
<wire x1="-0.635" y1="-1.27" x2="-1.016" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="-1.27" x2="-0.762" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="-1.27" x2="-0.762" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-0.889" y1="-1.524" x2="-0.889" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-0.889" y1="-1.524" x2="-1.016" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-0.889" y1="-1.016" x2="-1.016" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="-1.397" x2="-0.762" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="-1.397" x2="-0.889" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="-1.143" x2="-0.889" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-1.27" x2="-1.016" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-1.651" x2="-1.016" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="-1.778" x2="-1.016" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-1.016" y1="-0.889" x2="-1.143" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="-0.762" x2="-1.143" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="-3.048" y1="-1.27" x2="-1.016" y2="-1.27" width="0.1524" layer="21"/>
<circle x="3.302" y="-1.143" radius="0.889" width="0.1524" layer="51"/>
<circle x="3.302" y="-1.143" radius="0.635" width="0.0508" layer="21"/>
<pad name="E" x="-2.54" y="0.635" drill="0.8128" shape="long" rot="R90"/>
<pad name="A" x="2.54" y="0.635" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="0.635" drill="0.8128" shape="long" rot="R90"/>
<text x="-4.572" y="2.667" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.572" y="-4.064" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="3.429" y="0.127" size="1.27" layer="51" ratio="10">1</text>
<text x="-4.318" y="0" size="1.27" layer="51" ratio="10">3</text>
<text x="0" y="-1.905" size="1.27" layer="21" ratio="10">3</text>
</package>
<package name="RS3">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Copal</description>
<wire x1="4.826" y1="-4.826" x2="4.826" y2="4.8006" width="0.1524" layer="21"/>
<wire x1="4.826" y1="4.8006" x2="-4.826" y2="4.8006" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="4.8006" x2="-4.826" y2="-4.826" width="0.1524" layer="21"/>
<wire x1="-0.3302" y1="-1.5748" x2="0.3048" y2="-1.5748" width="0.254" layer="21"/>
<wire x1="0.3048" y1="-1.5748" x2="0.3048" y2="0.635" width="0.254" layer="21"/>
<wire x1="0.3048" y1="0.635" x2="0.381" y2="0.635" width="0.254" layer="21"/>
<wire x1="0.635" y1="0.635" x2="0" y2="1.905" width="0.254" layer="21"/>
<wire x1="0" y1="1.905" x2="-0.635" y2="0.635" width="0.254" layer="21"/>
<wire x1="-0.3302" y1="0.635" x2="-0.3302" y2="-1.5748" width="0.254" layer="21"/>
<wire x1="0" y1="-1.524" x2="-0.127" y2="-1.524" width="0.254" layer="21"/>
<wire x1="-0.127" y1="1.524" x2="-0.127" y2="-1.524" width="0.254" layer="21"/>
<wire x1="-0.127" y1="1.524" x2="0.127" y2="1.524" width="0.254" layer="21"/>
<wire x1="0.127" y1="1.524" x2="0.127" y2="-1.524" width="0.254" layer="21"/>
<wire x1="0.254" y1="0.635" x2="0.3048" y2="0.635" width="0.254" layer="21"/>
<wire x1="0.381" y1="1.016" x2="0.381" y2="0.635" width="0.254" layer="21"/>
<wire x1="0.381" y1="0.635" x2="0.635" y2="0.635" width="0.254" layer="21"/>
<wire x1="-0.635" y1="0.635" x2="-0.381" y2="0.635" width="0.254" layer="21"/>
<wire x1="-0.3302" y1="0.635" x2="-0.254" y2="0.635" width="0.254" layer="21"/>
<wire x1="-0.381" y1="1.016" x2="-0.381" y2="0.635" width="0.254" layer="21"/>
<wire x1="-0.381" y1="0.635" x2="-0.3302" y2="0.635" width="0.254" layer="21"/>
<wire x1="-4.826" y1="-4.826" x2="-3.81" y2="-4.826" width="0.1524" layer="21"/>
<wire x1="-3.81" y1="-3.937" x2="-3.81" y2="-4.826" width="0.1524" layer="21"/>
<wire x1="4.826" y1="-4.826" x2="3.81" y2="-4.826" width="0.1524" layer="21"/>
<wire x1="3.81" y1="-3.937" x2="3.81" y2="-4.826" width="0.1524" layer="21"/>
<wire x1="3.81" y1="-3.937" x2="-3.81" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="-0.7581" y1="-2.0215" x2="0" y2="2.159" width="0.254" layer="21" curve="-159.443138"/>
<wire x1="0" y1="2.159" x2="0.7581" y2="-2.0215" width="0.254" layer="21" curve="-159.443138"/>
<wire x1="0" y1="3.556" x2="1.8543" y2="3.0343" width="0.1524" layer="21" curve="-31.429813"/>
<wire x1="-1.8295" y1="3.0492" x2="0" y2="3.556" width="0.1524" layer="21" curve="-30.963201"/>
<wire x1="0" y1="-3.556" x2="3.0493" y2="1.8295" width="0.1524" layer="21" curve="120.96244"/>
<wire x1="-3.0875" y1="1.7643" x2="0" y2="-3.5559" width="0.1524" layer="21" curve="119.743785"/>
<wire x1="-0.9047" y1="-1.9603" x2="0" y2="-2.159" width="0.254" layer="51" curve="24.773812"/>
<wire x1="0" y1="-2.159" x2="0.9655" y2="-1.9311" width="0.254" layer="51" curve="26.563946"/>
<wire x1="-3.556" y1="0" x2="-1.6937" y2="3.1268" width="0.1524" layer="51" curve="-61.557324"/>
<wire x1="1.5903" y1="3.1806" x2="3.556" y2="0" width="0.1524" layer="51" curve="-63.435137"/>
<pad name="A" x="-2.54" y="2.54" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="-2.54" drill="0.8128" shape="long" rot="R90"/>
<pad name="E" x="2.54" y="2.54" drill="0.8128" shape="long" rot="R90"/>
<text x="-4.826" y="5.207" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.2766" y="-5.6642" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-4.191" y="-3.556" size="1.27" layer="21" ratio="10">1</text>
<text x="3.302" y="-3.556" size="1.27" layer="21" ratio="10">3</text>
</package>
<package name="S63P">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Spectrol</description>
<wire x1="4.699" y1="-4.6482" x2="4.699" y2="4.7498" width="0.1524" layer="21"/>
<wire x1="4.699" y1="4.7498" x2="-4.699" y2="4.7498" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="4.7498" x2="-4.699" y2="-4.6482" width="0.1524" layer="21"/>
<wire x1="0.635" y1="-0.635" x2="-0.635" y2="0.635" width="0.6096" layer="21"/>
<wire x1="-4.699" y1="-4.6482" x2="-3.937" y2="-4.6482" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-4.064" x2="-3.937" y2="-4.6482" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-4.6482" x2="3.937" y2="-4.6482" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-4.064" x2="3.937" y2="-4.6482" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-4.064" x2="-3.937" y2="-4.064" width="0.1524" layer="21"/>
<wire x1="2.54" y1="3.81" x2="2.413" y2="3.683" width="0.1524" layer="21"/>
<wire x1="2.54" y1="3.81" x2="2.413" y2="3.937" width="0.1524" layer="21"/>
<wire x1="2.286" y1="3.556" x2="2.286" y2="4.064" width="0.1524" layer="21"/>
<wire x1="2.286" y1="3.556" x2="2.159" y2="3.429" width="0.1524" layer="21"/>
<wire x1="2.286" y1="4.064" x2="2.159" y2="4.191" width="0.1524" layer="21"/>
<wire x1="2.413" y1="3.683" x2="2.413" y2="3.937" width="0.1524" layer="21"/>
<wire x1="2.413" y1="3.683" x2="2.286" y2="3.556" width="0.1524" layer="21"/>
<wire x1="2.413" y1="3.937" x2="2.286" y2="4.064" width="0.1524" layer="21"/>
<wire x1="2.54" y1="3.81" x2="2.159" y2="3.81" width="0.1524" layer="21"/>
<wire x1="2.159" y1="3.81" x2="-2.54" y2="3.81" width="0.1524" layer="21"/>
<wire x1="2.159" y1="3.81" x2="2.159" y2="4.191" width="0.1524" layer="21"/>
<wire x1="2.159" y1="3.429" x2="2.159" y2="3.81" width="0.1524" layer="21"/>
<wire x1="2.032" y1="3.302" x2="2.159" y2="3.429" width="0.1524" layer="21"/>
<wire x1="2.159" y1="4.191" x2="2.032" y2="4.318" width="0.1524" layer="21"/>
<wire x1="2.032" y1="4.318" x2="2.032" y2="3.302" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="1.27" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="1.905" width="0.1524" layer="51"/>
<pad name="E" x="-2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="A" x="2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="2.54" drill="0.8128" shape="long" rot="R90"/>
<text x="-4.572" y="5.207" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.556" y="-5.715" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-1.905" y="-3.81" size="1.27" layer="21" ratio="10">63P</text>
<text x="3.175" y="-2.54" size="1.27" layer="21" ratio="10">1</text>
<text x="-3.81" y="-2.54" size="1.27" layer="21" ratio="10">3</text>
<text x="1.651" y="3.175" size="1.27" layer="21" ratio="10"> 3 </text>
</package>
<package name="S63S">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Spectrol</description>
<wire x1="-4.826" y1="-2.54" x2="-4.826" y2="2.286" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.286" x2="4.826" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="-2.54" x2="-2.032" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.286" x2="-4.826" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="-2.54" x2="-0.254" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="2.032" y1="-2.54" x2="4.826" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="-2.54" x2="-2.032" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="-2.667" x2="-2.032" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="2.032" y1="-2.794" x2="2.032" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="2.032" y1="-2.667" x2="2.032" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-1.27" x2="2.032" y2="-1.397" width="0.1524" layer="51"/>
<wire x1="2.159" y1="-1.27" x2="2.032" y2="-1.143" width="0.1524" layer="51"/>
<wire x1="1.905" y1="-1.524" x2="1.905" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="1.905" y1="-1.524" x2="1.778" y2="-1.651" width="0.1524" layer="51"/>
<wire x1="1.905" y1="-1.016" x2="1.778" y2="-0.889" width="0.1524" layer="51"/>
<wire x1="2.032" y1="-1.397" x2="2.032" y2="-1.143" width="0.1524" layer="51"/>
<wire x1="2.032" y1="-1.397" x2="1.905" y2="-1.524" width="0.1524" layer="51"/>
<wire x1="2.032" y1="-1.143" x2="1.905" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="2.159" y1="-1.27" x2="1.778" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="1.778" y1="-1.27" x2="-2.54" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="1.778" y1="-1.27" x2="1.778" y2="-0.889" width="0.1524" layer="51"/>
<wire x1="1.778" y1="-1.651" x2="1.778" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="1.651" y1="-1.778" x2="1.778" y2="-1.651" width="0.1524" layer="51"/>
<wire x1="1.778" y1="-0.889" x2="1.651" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="1.651" y1="-0.762" x2="1.651" y2="-1.778" width="0.1524" layer="51"/>
<wire x1="2.032" y1="-2.794" x2="0.254" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-2.794" x2="-2.032" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="2.032" y1="-2.667" x2="0.254" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-2.794" x2="0.254" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-2.667" x2="-0.254" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-2.667" x2="-2.032" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-2.667" x2="-0.254" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-2.54" x2="0.254" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-2.667" x2="0.254" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-2.54" x2="2.032" y2="-2.54" width="0.1524" layer="21"/>
<pad name="A" x="2.54" y="1.27" drill="0.8128" shape="long" rot="R90"/>
<pad name="E" x="-2.54" y="1.27" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="1.27" drill="0.8128" shape="long" rot="R90"/>
<text x="-4.826" y="2.667" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.8006" y="-4.445" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-4.572" y="0.635" size="1.27" layer="21" ratio="10">3</text>
<text x="3.556" y="0.635" size="1.27" layer="21" ratio="10">1</text>
<text x="2.54" y="-1.905" size="1.27" layer="51" ratio="10">3</text>
</package>
<package name="S63X">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Spectrol</description>
<wire x1="-4.826" y1="-3.81" x2="-4.826" y2="1.016" width="0.1524" layer="21"/>
<wire x1="4.826" y1="1.016" x2="4.826" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="-3.81" x2="-2.032" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="4.826" y1="1.016" x2="-4.826" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="-3.81" x2="-2.032" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="-3.81" x2="-0.254" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="2.032" y1="-3.81" x2="4.826" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="-3.937" x2="-0.254" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="-3.937" x2="-2.032" y2="-4.064" width="0.1524" layer="21"/>
<wire x1="2.032" y1="-4.064" x2="2.032" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="2.032" y1="-3.937" x2="2.032" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="2.159" y1="-2.54" x2="2.032" y2="-2.667" width="0.1524" layer="51"/>
<wire x1="2.159" y1="-2.54" x2="2.032" y2="-2.413" width="0.1524" layer="51"/>
<wire x1="1.905" y1="-2.794" x2="1.905" y2="-2.286" width="0.1524" layer="51"/>
<wire x1="1.905" y1="-2.794" x2="1.778" y2="-2.921" width="0.1524" layer="51"/>
<wire x1="1.905" y1="-2.286" x2="1.778" y2="-2.159" width="0.1524" layer="51"/>
<wire x1="2.032" y1="-2.667" x2="2.032" y2="-2.413" width="0.1524" layer="51"/>
<wire x1="2.032" y1="-2.667" x2="1.905" y2="-2.794" width="0.1524" layer="51"/>
<wire x1="2.032" y1="-2.413" x2="1.905" y2="-2.286" width="0.1524" layer="51"/>
<wire x1="2.159" y1="-2.54" x2="1.778" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="1.778" y1="-2.54" x2="-2.54" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="1.778" y1="-2.54" x2="1.778" y2="-2.159" width="0.1524" layer="51"/>
<wire x1="1.778" y1="-2.921" x2="1.778" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="1.651" y1="-3.048" x2="1.778" y2="-2.921" width="0.1524" layer="51"/>
<wire x1="1.778" y1="-2.159" x2="1.651" y2="-2.032" width="0.1524" layer="51"/>
<wire x1="1.651" y1="-2.032" x2="1.651" y2="-3.048" width="0.1524" layer="51"/>
<wire x1="2.032" y1="-4.064" x2="0.254" y2="-4.064" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-4.064" x2="-0.254" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-4.064" x2="-2.032" y2="-4.064" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-3.937" x2="-0.254" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="-0.254" y1="-3.81" x2="0.254" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-3.81" x2="2.032" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-4.064" x2="0.254" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-3.937" x2="0.254" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="0.254" y1="-3.937" x2="2.032" y2="-3.937" width="0.1524" layer="21"/>
<pad name="A" x="2.54" y="0" drill="0.8128" shape="long"/>
<pad name="E" x="-2.54" y="0" drill="0.8128" shape="long"/>
<pad name="S" x="0" y="-2.54" drill="0.8128" shape="long"/>
<text x="-4.826" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.8006" y="-5.715" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-4.572" y="-0.635" size="1.27" layer="21" ratio="10">3</text>
<text x="3.556" y="-0.635" size="1.27" layer="21" ratio="10">1</text>
<text x="2.54" y="-3.175" size="1.27" layer="51" ratio="10">3</text>
</package>
<package name="S64W">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Spectrol</description>
<wire x1="-4.826" y1="-1.27" x2="4.826" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="4.064" y1="0.508" x2="3.048" y2="-0.508" width="0.3048" layer="21"/>
<wire x1="-4.826" y1="3.81" x2="4.826" y2="3.81" width="0.1524" layer="21"/>
<wire x1="4.826" y1="3.81" x2="4.826" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="-1.27" x2="-4.826" y2="3.81" width="0.1524" layer="21"/>
<wire x1="-2.032" y1="0" x2="-2.413" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.032" y1="0" x2="-2.159" y2="-0.127" width="0.1524" layer="51"/>
<wire x1="-2.032" y1="0" x2="-2.159" y2="0.127" width="0.1524" layer="51"/>
<wire x1="-2.286" y1="-0.254" x2="-2.286" y2="0.254" width="0.1524" layer="51"/>
<wire x1="-2.286" y1="-0.254" x2="-2.413" y2="-0.381" width="0.1524" layer="51"/>
<wire x1="-2.286" y1="0.254" x2="-2.413" y2="0.381" width="0.1524" layer="51"/>
<wire x1="-2.159" y1="-0.127" x2="-2.159" y2="0.127" width="0.1524" layer="51"/>
<wire x1="-2.159" y1="-0.127" x2="-2.286" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="-2.159" y1="0.127" x2="-2.286" y2="0.254" width="0.1524" layer="51"/>
<wire x1="-2.413" y1="0" x2="-2.413" y2="0.381" width="0.1524" layer="51"/>
<wire x1="-2.413" y1="-0.381" x2="-2.413" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-0.508" x2="-2.413" y2="-0.381" width="0.1524" layer="51"/>
<wire x1="-2.413" y1="0.381" x2="-2.54" y2="0.508" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="0.508" x2="-2.54" y2="-0.508" width="0.1524" layer="51"/>
<wire x1="-4.318" y1="0" x2="-2.413" y2="0" width="0.1524" layer="51"/>
<circle x="3.556" y="0" radius="0.889" width="0.1524" layer="51"/>
<circle x="3.556" y="0" radius="0.635" width="0.0508" layer="21"/>
<pad name="A" x="2.54" y="1.27" drill="0.8128" shape="long" rot="R90"/>
<pad name="E" x="-2.54" y="1.27" drill="0.8128" shape="long" rot="R90"/>
<pad name="S" x="0" y="1.27" drill="0.8128" shape="long" rot="R90"/>
<text x="-4.826" y="4.1402" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.8006" y="-2.921" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-4.445" y="1.905" size="1.27" layer="21" ratio="10">3</text>
<text x="3.556" y="1.905" size="1.27" layer="21" ratio="10">1</text>
<text x="-1.905" y="-0.635" size="1.27" layer="51" ratio="10">3</text>
</package>
<package name="S64Y">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Spectrol</description>
<wire x1="-4.826" y1="-2.54" x2="4.826" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.54" x2="4.826" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.54" x2="-4.826" y2="2.54" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-0.762" x2="3.048" y2="-1.778" width="0.3048" layer="21"/>
<wire x1="-4.826" y1="-2.54" x2="-4.826" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-2.159" y1="-0.381" x2="-2.54" y2="-0.381" width="0.1524" layer="51"/>
<wire x1="-2.159" y1="-0.381" x2="-2.286" y2="-0.508" width="0.1524" layer="51"/>
<wire x1="-2.159" y1="-0.381" x2="-2.286" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="-2.413" y1="-0.635" x2="-2.413" y2="-0.127" width="0.1524" layer="51"/>
<wire x1="-2.413" y1="-0.635" x2="-2.54" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="-2.413" y1="-0.127" x2="-2.54" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.286" y1="-0.508" x2="-2.286" y2="-0.254" width="0.1524" layer="51"/>
<wire x1="-2.286" y1="-0.508" x2="-2.413" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-2.286" y1="-0.254" x2="-2.413" y2="-0.127" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-0.381" x2="-2.54" y2="0" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="-0.762" x2="-2.54" y2="-0.381" width="0.1524" layer="51"/>
<wire x1="-2.667" y1="-0.889" x2="-2.54" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="-2.54" y1="0" x2="-2.667" y2="0.127" width="0.1524" layer="51"/>
<wire x1="-2.667" y1="0.127" x2="-2.667" y2="-0.889" width="0.1524" layer="51"/>
<wire x1="-4.445" y1="-0.381" x2="-2.54" y2="-0.381" width="0.1524" layer="51"/>
<circle x="3.556" y="-1.27" radius="0.889" width="0.1524" layer="21"/>
<circle x="3.556" y="-1.27" radius="0.635" width="0.0508" layer="21"/>
<pad name="A" x="2.54" y="1.27" drill="0.8128" shape="long"/>
<pad name="E" x="-2.54" y="1.27" drill="0.8128" shape="long"/>
<pad name="S" x="0" y="-1.27" drill="0.8128" shape="long"/>
<text x="-4.826" y="2.8702" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.8006" y="-4.191" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-4.445" y="0.635" size="1.27" layer="21" ratio="10">3</text>
<text x="3.556" y="0.635" size="1.27" layer="21" ratio="10">1</text>
<text x="-2.032" y="-1.016" size="1.27" layer="51" ratio="10">3</text>
</package>
<package name="S75H">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-0.635" y1="-0.635" x2="0.635" y2="0.635" width="0.8128" layer="51"/>
<wire x1="1.778" y1="0" x2="1.905" y2="0" width="0.254" layer="21"/>
<wire x1="-1.905" y1="0" x2="-1.778" y2="0" width="0.254" layer="21"/>
<wire x1="0" y1="1.778" x2="0" y2="1.905" width="0.254" layer="21"/>
<wire x1="1.27" y1="1.27" x2="1.397" y2="1.397" width="0.254" layer="21"/>
<wire x1="-1.27" y1="1.27" x2="-1.397" y2="1.397" width="0.254" layer="21"/>
<wire x1="-1.27" y1="-1.27" x2="-1.397" y2="-1.397" width="0.254" layer="51"/>
<wire x1="1.27" y1="-1.27" x2="1.397" y2="-1.397" width="0.254" layer="51"/>
<circle x="0" y="0" radius="3.302" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="1.397" width="0.1524" layer="51"/>
<pad name="A" x="-1.778" y="-1.397" drill="0.8128" shape="octagon"/>
<pad name="S" x="0" y="0.381" drill="0.8128" shape="octagon"/>
<pad name="E" x="1.778" y="-1.397" drill="0.8128" shape="octagon"/>
<text x="0.762" y="-2.667" size="0.9906" layer="51" ratio="12">3</text>
<text x="-1.524" y="-2.667" size="0.9906" layer="51" ratio="12">1</text>
<text x="-2.54" y="3.81" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.302" y="-5.08" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="S75P">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-0.635" y1="-0.635" x2="0.635" y2="0.635" width="0.6096" layer="21"/>
<wire x1="1.778" y1="0" x2="1.905" y2="0" width="0.1524" layer="51"/>
<wire x1="-1.905" y1="0" x2="-1.778" y2="0" width="0.1524" layer="51"/>
<wire x1="0" y1="1.778" x2="0" y2="1.905" width="0.1524" layer="51"/>
<wire x1="1.27" y1="1.27" x2="1.397" y2="1.397" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="1.27" x2="-1.397" y2="1.397" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-1.27" x2="-1.397" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="1.27" y1="-1.27" x2="1.397" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="-3.2379" y1="-0.6476" x2="0" y2="-3.302" width="0.1524" layer="21" curve="78.690111"/>
<wire x1="0" y1="-3.302" x2="3.2426" y2="-0.6236" width="0.1524" layer="21" curve="79.114357"/>
<wire x1="-3.2278" y1="0.6725" x2="-0.889" y2="3.175" width="0.1524" layer="21" curve="-62.588748"/>
<wire x1="0.889" y1="3.175" x2="3.2278" y2="0.6725" width="0.1524" layer="21" curve="-62.588748"/>
<circle x="0" y="0" radius="3.302" width="0.1524" layer="51"/>
<circle x="0" y="0" radius="1.397" width="0.1524" layer="21"/>
<pad name="A" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="S" x="0" y="2.54" drill="0.8128" shape="octagon"/>
<pad name="E" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.54" y="3.81" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.302" y="-5.08" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="0.762" y="-2.667" size="0.9906" layer="21" ratio="12">3</text>
<text x="-1.524" y="-2.667" size="0.9906" layer="21" ratio="12">1</text>
</package>
<package name="ST10">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Piher</description>
<wire x1="-1.905" y1="-1.27" x2="-1.27" y2="-1.905" width="0.1524" layer="51"/>
<wire x1="-1.27" y1="-1.905" x2="-1.143" y2="-1.905" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-1.905" x2="1.27" y2="-1.905" width="0.1524" layer="51"/>
<wire x1="1.27" y1="-1.905" x2="1.905" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="-0.762" y1="3.175" x2="-0.762" y2="2.54" width="0.1524" layer="21"/>
<wire x1="0.762" y1="2.54" x2="0.762" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-4.445" y1="3.175" x2="-0.762" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-0.762" y1="3.175" x2="0.762" y2="3.175" width="0.1524" layer="21"/>
<wire x1="0.762" y1="3.175" x2="4.445" y2="3.175" width="0.1524" layer="21"/>
<wire x1="5.08" y1="2.54" x2="4.445" y2="3.175" width="0.1524" layer="21"/>
<wire x1="5.08" y1="2.54" x2="5.08" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-4.445" y1="-1.27" x2="-5.08" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-4.445" y1="3.175" x2="-5.08" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="-0.635" x2="-5.08" y2="2.54" width="0.1524" layer="21"/>
<wire x1="5.08" y1="-0.635" x2="4.445" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="5.08" y1="-0.635" x2="3.937" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-0.635" x2="1.143" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-0.635" x2="-1.143" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="-0.635" x2="-3.937" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-0.635" x2="-1.143" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-4.445" y1="-1.27" x2="-3.937" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.27" x2="-1.905" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="-1.143" y1="-1.27" x2="-1.905" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="4.445" y1="-1.27" x2="3.937" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-1.27" x2="1.905" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-1.27" x2="1.905" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-1.27" x2="-1.143" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="1.143" y1="-1.905" x2="-1.143" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="5.08" y1="2.54" x2="0.762" y2="2.54" width="0.1524" layer="21"/>
<wire x1="0.762" y1="2.54" x2="-0.762" y2="2.54" width="0.1524" layer="51"/>
<wire x1="-0.762" y1="2.54" x2="-5.08" y2="2.54" width="0.1524" layer="21"/>
<pad name="A" x="-2.54" y="-1.27" drill="1.3208" shape="octagon"/>
<pad name="E" x="2.54" y="-1.27" drill="1.3208" shape="octagon"/>
<pad name="S" x="0" y="1.27" drill="1.3208" shape="octagon"/>
<text x="-4.445" y="3.5306" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.445" y="-4.0894" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="ST15">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;&lt;p&gt;
Piher</description>
<wire x1="-3.683" y1="-2.54" x2="-3.048" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="3.048" y1="-3.175" x2="3.683" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="2.54" x2="-1.905" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="2.54" x2="-1.397" y2="2.54" width="0.1524" layer="21"/>
<wire x1="7.62" y1="1.905" x2="6.985" y2="2.54" width="0.1524" layer="21"/>
<wire x1="7.62" y1="1.905" x2="7.62" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="-2.54" x2="-7.62" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="2.54" x2="-7.62" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-7.62" y1="-1.905" x2="-7.62" y2="1.905" width="0.1524" layer="21"/>
<wire x1="7.62" y1="-1.905" x2="6.985" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="7.62" y1="-1.905" x2="6.477" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-1.905" x2="3.683" y2="-1.905" width="0.1524" layer="51"/>
<wire x1="3.683" y1="-1.905" x2="-3.683" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="-7.62" y1="-1.905" x2="-6.477" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="-1.905" x2="-3.683" y2="-1.905" width="0.1524" layer="51"/>
<wire x1="-6.985" y1="-2.54" x2="-6.477" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="-2.54" x2="-3.683" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="6.985" y1="-2.54" x2="6.477" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-2.54" x2="3.683" y2="-2.54" width="0.1524" layer="51"/>
<wire x1="3.683" y1="-2.54" x2="-3.683" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="3.048" y1="-3.175" x2="-3.048" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="1.397" y1="2.54" x2="1.905" y2="2.54" width="0.1524" layer="21"/>
<wire x1="1.905" y1="2.54" x2="6.985" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="2.54" x2="1.905" y2="2.54" width="0.1524" layer="51"/>
<wire x1="7.62" y1="1.905" x2="1.905" y2="1.905" width="0.1524" layer="21"/>
<wire x1="1.905" y1="1.905" x2="1.397" y2="1.905" width="0.1524" layer="21"/>
<wire x1="1.905" y1="1.905" x2="-1.905" y2="1.905" width="0.1524" layer="51"/>
<wire x1="-1.397" y1="1.905" x2="-1.905" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="1.905" x2="-7.62" y2="1.905" width="0.1524" layer="21"/>
<wire x1="1.905" y1="2.54" x2="1.905" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="2.54" x2="-1.905" y2="1.905" width="0.1524" layer="21"/>
<pad name="A" x="-5.08" y="-2.54" drill="1.3208" shape="long"/>
<pad name="E" x="5.08" y="-2.54" drill="1.3208" shape="long"/>
<pad name="S" x="0" y="2.54" drill="1.3208" shape="long"/>
<text x="1.905" y="3.0226" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-0.6604" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="SP19LKN">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-9.525" y1="-2.413" x2="10.16" y2="-2.413" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-2.413" x2="10.16" y2="2.667" width="0.1524" layer="21"/>
<wire x1="10.16" y1="2.667" x2="-9.525" y2="2.667" width="0.1524" layer="21"/>
<wire x1="-9.525" y1="2.667" x2="-9.525" y2="-2.413" width="0.1524" layer="21"/>
<wire x1="6.223" y1="1.27" x2="5.842" y2="1.27" width="0.1524" layer="21"/>
<wire x1="6.223" y1="1.27" x2="6.096" y2="1.143" width="0.1524" layer="21"/>
<wire x1="6.223" y1="1.27" x2="6.096" y2="1.397" width="0.1524" layer="21"/>
<wire x1="5.969" y1="1.016" x2="5.969" y2="1.524" width="0.1524" layer="21"/>
<wire x1="5.969" y1="1.016" x2="5.842" y2="0.889" width="0.1524" layer="21"/>
<wire x1="5.969" y1="1.524" x2="5.842" y2="1.651" width="0.1524" layer="21"/>
<wire x1="6.096" y1="1.143" x2="6.096" y2="1.397" width="0.1524" layer="21"/>
<wire x1="6.096" y1="1.143" x2="5.969" y2="1.016" width="0.1524" layer="21"/>
<wire x1="6.096" y1="1.397" x2="5.969" y2="1.524" width="0.1524" layer="21"/>
<wire x1="5.842" y1="1.27" x2="5.842" y2="1.651" width="0.1524" layer="21"/>
<wire x1="5.842" y1="0.889" x2="5.842" y2="1.27" width="0.1524" layer="21"/>
<wire x1="5.715" y1="0.762" x2="5.842" y2="0.889" width="0.1524" layer="21"/>
<wire x1="5.842" y1="1.651" x2="5.715" y2="1.778" width="0.1524" layer="21"/>
<wire x1="5.715" y1="1.778" x2="5.715" y2="0.762" width="0.1524" layer="21"/>
<wire x1="3.81" y1="1.27" x2="5.842" y2="1.27" width="0.1524" layer="21"/>
<wire x1="-9.525" y1="2.667" x2="-9.525" y2="3.683" width="0.1524" layer="21"/>
<wire x1="-9.525" y1="3.683" x2="-14.605" y2="3.683" width="0.1524" layer="21"/>
<wire x1="-14.605" y1="3.683" x2="-14.605" y2="3.302" width="0.1524" layer="21"/>
<wire x1="-14.605" y1="3.302" x2="-14.605" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-14.605" y1="0.762" x2="-14.605" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="-14.605" y1="-0.508" x2="-14.605" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-14.605" y1="-3.048" x2="-14.605" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="-14.605" y1="-3.429" x2="-9.525" y2="-3.429" width="0.1524" layer="21"/>
<wire x1="-9.525" y1="-3.429" x2="-9.525" y2="-2.413" width="0.1524" layer="21"/>
<wire x1="-14.605" y1="3.302" x2="-14.732" y2="3.302" width="0.1524" layer="21"/>
<wire x1="-14.732" y1="3.302" x2="-14.732" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-14.732" y1="0.762" x2="-14.605" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-14.605" y1="-0.508" x2="-14.732" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="-14.732" y1="-0.508" x2="-14.732" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-14.732" y1="-3.048" x2="-14.605" y2="-3.048" width="0.1524" layer="21"/>
<pad name="A" x="6.35" y="-1.27" drill="1.016" shape="long"/>
<pad name="E" x="-6.35" y="-1.27" drill="1.016" shape="long"/>
<pad name="S" x="-1.27" y="1.27" drill="1.016" shape="long"/>
<text x="-15.113" y="-3.429" size="1.27" layer="25" ratio="10" rot="R90">&gt;NAME</text>
<text x="-3.81" y="-1.778" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="7.62" y="-1.905" size="1.27" layer="21" ratio="10">1</text>
<text x="-8.89" y="-1.905" size="1.27" layer="21" ratio="10">3</text>
<text x="-3.937" y="0.635" size="1.27" layer="21" ratio="10">2</text>
<text x="1.397" y="0.635" size="1.27" layer="21" ratio="10"> 1 </text>
<text x="5.588" y="0.635" size="1.27" layer="21" ratio="10"> 3 </text>
</package>
<package name="PT-10">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-3.175" y1="-4.064" x2="3.175" y2="-4.064" width="0.1524" layer="21" curve="-288.924644"/>
<wire x1="3.175" y1="-4.064" x2="3.175" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="-3.175" y1="-5.715" x2="-3.175" y2="-4.064" width="0.1524" layer="51"/>
<wire x1="-2.794" y1="-5.715" x2="-2.794" y2="-3.175" width="0.1524" layer="51"/>
<wire x1="-2.794" y1="-3.175" x2="-1.905" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-1.905" y1="-2.54" x2="-0.635" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="-3.175" x2="-0.635" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="-4.445" x2="-1.27" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-4.445" x2="-1.27" y2="-5.715" width="0.1524" layer="21"/>
<wire x1="1.27" y1="-5.715" x2="1.27" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="1.27" y1="-4.445" x2="0.635" y2="-4.445" width="0.1524" layer="21"/>
<wire x1="0.635" y1="-4.445" x2="0.635" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="0.635" y1="-3.175" x2="1.905" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="1.905" y1="-2.54" x2="2.794" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="2.794" y1="-3.175" x2="2.794" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="-3.175" y1="-5.715" x2="3.175" y2="-5.715" width="0.1524" layer="51"/>
<wire x1="0.889" y1="1.397" x2="-0.127" y2="0.381" width="0.1524" layer="21"/>
<wire x1="-0.127" y1="0.381" x2="-0.508" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="0.762" x2="-0.508" y2="0" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="0" x2="-1.397" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.397" y1="0.889" x2="0.381" y2="-0.127" width="0.1524" layer="21"/>
<wire x1="0.381" y1="-0.127" x2="0.762" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="0.762" y1="-0.508" x2="0" y2="-0.508" width="0.1524" layer="21"/>
<wire x1="0" y1="-0.508" x2="-0.889" y2="-1.397" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="1.8034" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="2.794" width="0.0508" layer="21"/>
<pad name="A" x="-2.54" y="-5.08" drill="1.016" shape="octagon"/>
<pad name="E" x="2.54" y="-5.08" drill="1.016" shape="octagon"/>
<pad name="S" x="0" y="5.08" drill="1.016" shape="octagon"/>
<text x="-3.175" y="6.35" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.048" y="-7.62" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="PT-10S">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-1.905" y1="-1.27" x2="-1.27" y2="-1.905" width="0.1524" layer="51"/>
<wire x1="-1.27" y1="-1.905" x2="1.27" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="1.27" y1="-1.905" x2="1.905" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="-4.445" y1="-1.27" x2="4.445" y2="-1.27" width="0.1524" layer="51"/>
<wire x1="-0.635" y1="3.175" x2="-0.635" y2="2.54" width="0.1524" layer="21"/>
<wire x1="0.635" y1="2.54" x2="0.635" y2="3.175" width="0.1524" layer="21"/>
<wire x1="-4.445" y1="3.175" x2="4.445" y2="3.175" width="0.1524" layer="21"/>
<wire x1="5.08" y1="2.54" x2="4.445" y2="3.175" width="0.1524" layer="21"/>
<wire x1="5.08" y1="2.54" x2="5.08" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-4.445" y1="-1.27" x2="-5.08" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-4.445" y1="3.175" x2="-5.08" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="2.54" x2="5.08" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="-0.635" x2="5.08" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-5.08" y1="-0.635" x2="-5.08" y2="2.54" width="0.1524" layer="21"/>
<wire x1="5.08" y1="-0.635" x2="4.445" y2="-1.27" width="0.1524" layer="21"/>
<pad name="A" x="-2.54" y="-1.27" drill="1.016" shape="long"/>
<pad name="E" x="2.54" y="-1.27" drill="1.016" shape="long"/>
<pad name="S" x="0" y="1.27" drill="1.016" shape="long"/>
<text x="-2.54" y="3.7846" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.54" y="-4.2164" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="PT-SPIN">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<wire x1="-8.89" y1="-2.54" x2="8.89" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="8.89" y1="-2.54" x2="8.89" y2="2.54" width="0.1524" layer="21"/>
<wire x1="8.89" y1="2.54" x2="-8.89" y2="2.54" width="0.1524" layer="21"/>
<wire x1="-8.89" y1="2.54" x2="-8.89" y2="-2.54" width="0.1524" layer="21"/>
<pad name="S" x="-1.27" y="1.27" drill="0.8128" shape="long"/>
<pad name="E" x="6.35" y="-1.27" drill="0.8128" shape="long"/>
<pad name="A" x="-6.35" y="-1.27" drill="0.8128" shape="long"/>
<text x="-3.175" y="3.175" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-1.778" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-9.525" y1="-1.27" x2="-8.89" y2="1.27" layer="21"/>
<rectangle x1="-10.16" y1="0.381" x2="-9.525" y2="1.27" layer="21"/>
<rectangle x1="-10.16" y1="-1.27" x2="-9.525" y2="-0.381" layer="21"/>
</package>
<package name="CIP20C-4MM">
<description>&lt;b&gt;Carbon Rotary Potentiometers - 20 mm size&lt;/b&gt;&lt;p&gt;
Source: Radiohm .. RAD.pdf</description>
<wire x1="-10.1" y1="-1.125" x2="-10.1" y2="6.675" width="0.2032" layer="21"/>
<wire x1="-10.1" y1="6.675" x2="10.1" y2="6.675" width="0.2032" layer="21"/>
<wire x1="10.1" y1="6.675" x2="10.1" y2="-1.125" width="0.2032" layer="21"/>
<wire x1="10.1" y1="-1.125" x2="10.1" y2="-3.8" width="0.2032" layer="21"/>
<wire x1="10.1" y1="-3.8" x2="-10.1" y2="-3.8" width="0.2032" layer="21"/>
<wire x1="-10.1" y1="-3.8" x2="-10.1" y2="-1.125" width="0.2032" layer="21"/>
<wire x1="2.9" y1="-3.9" x2="2.9" y2="-11.8" width="0.2032" layer="21"/>
<wire x1="2.9" y1="-11.8" x2="-2.9" y2="-11.8" width="0.2032" layer="21"/>
<wire x1="-2.9" y1="-11.8" x2="-2.9" y2="-3.875" width="0.2032" layer="21"/>
<wire x1="1.9" y1="-11.9" x2="1.9" y2="-52.8" width="0.2032" layer="21"/>
<wire x1="1.9" y1="-52.8" x2="0.9" y2="-53.8" width="0.2032" layer="21"/>
<wire x1="0.9" y1="-53.8" x2="-0.9" y2="-53.8" width="0.2032" layer="21"/>
<wire x1="-0.9" y1="-53.8" x2="-1.9" y2="-52.8" width="0.2032" layer="21"/>
<wire x1="-1.9" y1="-52.8" x2="-1.9" y2="-11.875" width="0.2032" layer="21"/>
<wire x1="10.1" y1="-1.125" x2="-10.1" y2="-1.125" width="0.2032" layer="21"/>
<pad name="A" x="-5" y="0" drill="1.3" diameter="1.9304"/>
<pad name="S" x="0" y="0" drill="1.3" diameter="1.9304"/>
<pad name="E" x="5" y="0" drill="1.3" diameter="1.9304"/>
<text x="-10.16" y="6.985" size="1.27" layer="25">&gt;NAME</text>
<text x="-8.255" y="3.175" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="CIP20C-6MM">
<description>&lt;b&gt;Carbon Rotary Potentiometers - 20 mm size&lt;/b&gt;&lt;p&gt;
Source: Radiohm .. RAD.pdf</description>
<wire x1="-10.1" y1="-1.125" x2="-10.1" y2="6.675" width="0.2032" layer="21"/>
<wire x1="-10.1" y1="6.675" x2="10.1" y2="6.675" width="0.2032" layer="21"/>
<wire x1="10.1" y1="6.675" x2="10.1" y2="-1.125" width="0.2032" layer="21"/>
<wire x1="10.1" y1="-1.125" x2="10.1" y2="-3.8" width="0.2032" layer="21"/>
<wire x1="10.1" y1="-3.8" x2="-10.1" y2="-3.8" width="0.2032" layer="21"/>
<wire x1="-10.1" y1="-3.8" x2="-10.1" y2="-1.125" width="0.2032" layer="21"/>
<wire x1="3.9" y1="-3.9" x2="3.9" y2="-11.8" width="0.2032" layer="21"/>
<wire x1="3.9" y1="-11.8" x2="-3.9" y2="-11.8" width="0.2032" layer="21"/>
<wire x1="-3.9" y1="-11.8" x2="-3.9" y2="-3.875" width="0.2032" layer="21"/>
<wire x1="2.9" y1="-11.85" x2="2.9" y2="-52.8" width="0.2032" layer="21"/>
<wire x1="2.9" y1="-52.8" x2="1.9" y2="-53.8" width="0.2032" layer="21"/>
<wire x1="1.9" y1="-53.8" x2="-1.9" y2="-53.8" width="0.2032" layer="21"/>
<wire x1="-1.9" y1="-53.8" x2="-2.9" y2="-52.8" width="0.2032" layer="21"/>
<wire x1="-2.9" y1="-52.8" x2="-2.9" y2="-11.875" width="0.2032" layer="21"/>
<wire x1="10.1" y1="-1.125" x2="-10.1" y2="-1.125" width="0.2032" layer="21"/>
<pad name="A" x="-5" y="0" drill="1.3" diameter="1.9304"/>
<pad name="S" x="0" y="0" drill="1.3" diameter="1.9304"/>
<pad name="E" x="5" y="0" drill="1.3" diameter="1.9304"/>
<text x="-10.16" y="6.985" size="1.27" layer="25">&gt;NAME</text>
<text x="-8.255" y="3.175" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="SM-42/43A">
<description>&lt;b&gt;COPAL ELECTRONICS SM-42/43 SURFACE MOUNT TRIMMERS&lt;/b&gt; Side adjustmet&lt;p&gt;
Source: smt-pots.pdf</description>
<wire x1="2.175" y1="-2.3" x2="2.175" y2="2.3" width="0.2032" layer="51"/>
<wire x1="2.175" y1="2.3" x2="-2.2" y2="2.3" width="0.2032" layer="21"/>
<wire x1="-2.2" y1="2.3" x2="-2.2" y2="-2.3" width="0.2032" layer="51"/>
<wire x1="-2.2" y1="-2.3" x2="2.175" y2="-2.3" width="0.2032" layer="21"/>
<wire x1="-2.2" y1="2.3" x2="-2.2" y2="1.2" width="0.2032" layer="21"/>
<wire x1="-2.2" y1="-1.2" x2="-2.2" y2="-2.3" width="0.2032" layer="21"/>
<smd name="3" x="2" y="-1.15" dx="1.3" dy="2" layer="1" rot="R90"/>
<smd name="2" x="-2" y="0" dx="2" dy="2" layer="1" rot="R90"/>
<smd name="1" x="2" y="1.15" dx="1.3" dy="2" layer="1" rot="R90"/>
<text x="-2.65" y="-3.975" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.75" y="2.7" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="1.95" y1="-1.425" x2="2.75" y2="-1.125" layer="51" rot="R90"/>
<rectangle x1="1.95" y1="1.125" x2="2.75" y2="1.425" layer="51" rot="R90"/>
<rectangle x1="-3" y1="-0.15" x2="-1.7" y2="0.15" layer="51" rot="R90"/>
<rectangle x1="-2.5875" y1="-1.6375" x2="-1.6875" y2="-1.3125" layer="21" rot="R90"/>
</package>
<package name="SM-42/43B">
<description>&lt;b&gt;COPAL ELECTRONICS SM-42/43 SURFACE MOUNT TRIMMERS&lt;/b&gt; Side adjustmet&lt;p&gt;
Source: smt-pots.pdf</description>
<wire x1="2.175" y1="-2.3" x2="2.175" y2="2.3" width="0.2032" layer="51"/>
<wire x1="2.175" y1="2.3" x2="-2.2" y2="2.3" width="0.2032" layer="21"/>
<wire x1="-2.2" y1="2.3" x2="-2.2" y2="-2.3" width="0.2032" layer="51"/>
<wire x1="-2.2" y1="-2.3" x2="2.175" y2="-2.3" width="0.2032" layer="21"/>
<wire x1="-2.2" y1="2.3" x2="-2.2" y2="1.2" width="0.2032" layer="21"/>
<wire x1="-2.2" y1="-1.2" x2="-2.2" y2="-2.3" width="0.2032" layer="21"/>
<smd name="3" x="2.6" y="-1.15" dx="1.3" dy="1.3" layer="1" rot="R90"/>
<smd name="2" x="-2.6" y="0" dx="2" dy="1.3" layer="1" rot="R90"/>
<smd name="1" x="2.6" y="1.15" dx="1.3" dy="1.3" layer="1" rot="R90"/>
<text x="-2.575" y="-3.85" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.575" y="2.65" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="2.2" y1="-1.675" x2="3" y2="-0.875" layer="51" rot="R90"/>
<rectangle x1="2.2" y1="0.875" x2="3" y2="1.675" layer="51" rot="R90"/>
<rectangle x1="-3.2375" y1="-0.3875" x2="-1.9375" y2="0.3875" layer="51" rot="R90"/>
<rectangle x1="-2.5875" y1="-1.6375" x2="-1.6875" y2="-1.3125" layer="21" rot="R90"/>
</package>
<package name="SM-42/43W">
<description>&lt;b&gt;COPAL ELECTRONICS SM-42/43 SURFACE MOUNT TRIMMERS&lt;/b&gt; Top adjustmet&lt;p&gt;
Source: smt-pots.pdf</description>
<wire x1="-2.3" y1="-1.625" x2="2.3" y2="-1.625" width="0.2032" layer="51"/>
<wire x1="2.3" y1="-1.625" x2="2.3" y2="1.65" width="0.2032" layer="21"/>
<wire x1="2.3" y1="1.65" x2="-2.3" y2="1.65" width="0.2032" layer="51"/>
<wire x1="-2.3" y1="1.65" x2="-2.3" y2="-1.625" width="0.2032" layer="21"/>
<wire x1="2.3" y1="1.65" x2="1.2" y2="1.65" width="0.2032" layer="21"/>
<wire x1="-1.2" y1="1.65" x2="-2.3" y2="1.65" width="0.2032" layer="21"/>
<wire x1="1.525" y1="1.175" x2="0.875" y2="0.525" width="0.2032" layer="51"/>
<circle x="1.2" y="0.85" radius="0.5505" width="0.2032" layer="51"/>
<smd name="1" x="-1.27" y="-1.45" dx="1.3" dy="1.6" layer="1"/>
<smd name="2" x="0" y="1.45" dx="2" dy="1.6" layer="1"/>
<smd name="3" x="1.27" y="-1.45" dx="1.3" dy="1.6" layer="1"/>
<text x="-2.4" y="-3.625" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.4" y="2.475" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.675" y1="-1.95" x2="-0.875" y2="-1.65" layer="51"/>
<rectangle x1="0.875" y1="-1.95" x2="1.675" y2="-1.65" layer="51"/>
<rectangle x1="-0.65" y1="1.65" x2="0.65" y2="1.95" layer="51"/>
</package>
<package name="SM-42/43X">
<description>&lt;b&gt;COPAL ELECTRONICS SM-42/43 SURFACE MOUNT TRIMMERS&lt;/b&gt; Top adjustmet&lt;p&gt;
Source: smt-pots.pdf</description>
<wire x1="-2.3" y1="-1.625" x2="2.3" y2="-1.625" width="0.2032" layer="51"/>
<wire x1="2.3" y1="-1.625" x2="2.3" y2="1.65" width="0.2032" layer="21"/>
<wire x1="2.3" y1="1.65" x2="-2.3" y2="1.65" width="0.2032" layer="51"/>
<wire x1="-2.3" y1="1.65" x2="-2.3" y2="-1.625" width="0.2032" layer="21"/>
<wire x1="2.3" y1="1.65" x2="1.2" y2="1.65" width="0.2032" layer="21"/>
<wire x1="-1.2" y1="1.65" x2="-2.3" y2="1.65" width="0.2032" layer="21"/>
<wire x1="1.525" y1="1.175" x2="0.875" y2="0.525" width="0.2032" layer="21"/>
<circle x="1.2" y="0.85" radius="0.5505" width="0.2032" layer="21"/>
<smd name="1" x="-1.27" y="-2.55" dx="1.3" dy="1.9" layer="1"/>
<smd name="2" x="0" y="2.55" dx="2" dy="1.9" layer="1"/>
<smd name="3" x="1.27" y="-2.55" dx="1.3" dy="1.9" layer="1"/>
<text x="-2.4" y="-5" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.4" y="3.675" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.675" y1="-2.85" x2="-0.875" y2="-1.65" layer="51"/>
<rectangle x1="0.875" y1="-2.85" x2="1.675" y2="-1.65" layer="51"/>
<rectangle x1="-0.65" y1="1.65" x2="0.65" y2="2.85" layer="51"/>
</package>
<package name="3223G">
<description>&lt;b&gt;3 mm SMD Trimming Potentiometer&lt;/b&gt; Side Adjust&lt;p&gt;
Source: http://www.bourns.com/data/global/PDFs/3223.PDF</description>
<wire x1="-1.85" y1="1.85" x2="1.85" y2="1.85" width="0.2032" layer="51"/>
<wire x1="1.85" y1="1.85" x2="1.85" y2="-1.85" width="0.2032" layer="51"/>
<wire x1="1.85" y1="-1.85" x2="-1.85" y2="-1.85" width="0.2032" layer="51"/>
<wire x1="-1.85" y1="-1.85" x2="-1.85" y2="1.85" width="0.2032" layer="51"/>
<wire x1="-0.8975" y1="1.85" x2="1.85" y2="1.85" width="0.2032" layer="21"/>
<wire x1="1.85" y1="1.85" x2="1.85" y2="1.0075" width="0.2032" layer="21"/>
<wire x1="1.85" y1="-1.85" x2="-0.8975" y2="-1.85" width="0.2032" layer="21"/>
<wire x1="1.85" y1="-1.0075" x2="1.85" y2="-1.85" width="0.2032" layer="21"/>
<wire x1="-1.85" y1="-0.58" x2="-1.85" y2="0.58" width="0.2032" layer="21"/>
<smd name="1" x="-2.2" y="1.4" dx="2" dy="0.9" layer="1"/>
<smd name="2" x="2.2" y="0" dx="2" dy="1.3" layer="1"/>
<smd name="3" x="-2.2" y="-1.4" dx="2" dy="0.9" layer="1"/>
<text x="-1.5875" y="2.2225" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.4925" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.65" y1="1.075" x2="-1.925" y2="1.625" layer="51"/>
<rectangle x1="-2.65" y1="-1.625" x2="-1.925" y2="-1.075" layer="51"/>
<rectangle x1="1.925" y1="-0.5" x2="2.625" y2="0.5" layer="51"/>
</package>
<package name="3223J">
<description>&lt;b&gt;3 mm SMD Trimming Potentiometer&lt;/b&gt; Side Adjust&lt;p&gt;
Source: http://www.bourns.com/data/global/PDFs/3223.PDF</description>
<wire x1="-1.85" y1="1.85" x2="1.85" y2="1.85" width="0.2032" layer="51"/>
<wire x1="1.85" y1="1.85" x2="1.85" y2="-1.85" width="0.2032" layer="51"/>
<wire x1="1.85" y1="-1.85" x2="-1.85" y2="-1.85" width="0.2032" layer="51"/>
<wire x1="-1.85" y1="-1.85" x2="-1.85" y2="1.85" width="0.2032" layer="51"/>
<wire x1="-0.8975" y1="1.85" x2="1.85" y2="1.85" width="0.2032" layer="21"/>
<wire x1="1.85" y1="1.85" x2="1.85" y2="1.0075" width="0.2032" layer="21"/>
<wire x1="1.85" y1="-1.85" x2="-0.8975" y2="-1.85" width="0.2032" layer="21"/>
<wire x1="1.85" y1="-1.0075" x2="1.85" y2="-1.85" width="0.2032" layer="21"/>
<wire x1="-1.85" y1="-0.58" x2="-1.85" y2="0.58" width="0.2032" layer="21"/>
<smd name="1" x="-2" y="1.4" dx="1.6" dy="0.9" layer="1"/>
<smd name="2" x="2" y="0" dx="1.6" dy="1.3" layer="1"/>
<smd name="3" x="-2" y="-1.4" dx="1.6" dy="0.9" layer="1"/>
<text x="-1.5875" y="2.2225" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.4925" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="3223W">
<description>&lt;b&gt;3 mm SMD Trimming Potentiometer&lt;/b&gt; Top Adjust&lt;p&gt;
Source: http://www.bourns.com/data/global/PDFs/3223.PDF</description>
<wire x1="-1.85" y1="1.5" x2="1.85" y2="1.5" width="0.2032" layer="51"/>
<wire x1="1.85" y1="1.5" x2="1.85" y2="-1.5" width="0.2032" layer="51"/>
<wire x1="1.85" y1="-1.5" x2="-1.85" y2="-1.5" width="0.2032" layer="51"/>
<wire x1="-1.85" y1="-1.5" x2="-1.85" y2="1.5" width="0.2032" layer="51"/>
<wire x1="-1.85" y1="0.0875" x2="-1.85" y2="1.5" width="0.2032" layer="21"/>
<wire x1="-1.85" y1="1.5" x2="-1.0075" y2="1.5" width="0.2032" layer="21"/>
<wire x1="1.0075" y1="1.5" x2="1.85" y2="1.5" width="0.2032" layer="21"/>
<wire x1="1.85" y1="1.5" x2="1.85" y2="0.0875" width="0.2032" layer="21"/>
<wire x1="0.58" y1="-1.5" x2="-0.58" y2="-1.5" width="0.2032" layer="21"/>
<circle x="1.05" y="0.725" radius="0.5255" width="0.1016" layer="21"/>
<smd name="1" x="-1.4" y="-1.215" dx="0.9" dy="1.6" layer="1"/>
<smd name="3" x="1.4" y="-1.215" dx="0.9" dy="1.6" layer="1"/>
<smd name="2" x="0" y="1.215" dx="1.3" dy="1.3" layer="1"/>
<text x="-1.5875" y="2.2225" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.905" y="-3.4925" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.55" y1="0.6" x2="1.55" y2="0.85" layer="21"/>
</package>
</packages>
<symbols>
<symbol name="TPOT">
<wire x1="-0.762" y1="2.54" x2="-0.762" y2="-2.54" width="0.254" layer="94"/>
<wire x1="0.762" y1="-2.54" x2="0.762" y2="2.54" width="0.254" layer="94"/>
<wire x1="2.54" y1="0" x2="1.651" y2="0" width="0.1524" layer="94"/>
<wire x1="1.651" y1="0" x2="-1.8796" y2="1.7526" width="0.1524" layer="94"/>
<wire x1="0.762" y1="2.54" x2="-0.762" y2="2.54" width="0.254" layer="94"/>
<wire x1="-0.762" y1="-2.54" x2="0.762" y2="-2.54" width="0.254" layer="94"/>
<wire x1="-2.54" y1="-2.54" x2="-2.54" y2="-0.508" width="0.1524" layer="94"/>
<wire x1="-2.54" y1="-0.508" x2="-3.048" y2="-1.524" width="0.1524" layer="94"/>
<wire x1="-2.54" y1="-0.508" x2="-2.032" y2="-1.524" width="0.1524" layer="94"/>
<wire x1="-2.1597" y1="1.2939" x2="-1.7018" y2="2.2352" width="0.1524" layer="94"/>
<text x="-5.969" y="-3.81" size="1.778" layer="95" rot="R90">&gt;NAME</text>
<text x="-3.81" y="-3.81" size="1.778" layer="96" rot="R90">&gt;VALUE</text>
<pin name="A" x="0" y="-5.08" visible="pad" length="short" direction="pas" rot="R90"/>
<pin name="E" x="0" y="5.08" visible="pad" length="short" direction="pas" rot="R270"/>
<pin name="S" x="5.08" y="0" visible="pad" length="short" direction="pas" rot="R180"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="TRIM_EU-" prefix="R" uservalue="yes">
<description>&lt;b&gt;POTENTIOMETER&lt;/b&gt;</description>
<gates>
<gate name="1" symbol="TPOT" x="0" y="0"/>
</gates>
<devices>
<device name="B25P" package="B25P">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="B25U" package="B25U">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="B25V" package="B25V">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="B25X" package="B25X">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="B64W" package="B64W">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="B64Y" package="B64Y">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="B90P" package="SP19L">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CA6H" package="CA6H">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CA6V" package="CA6V">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CA9H" package="CA9H">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CA9V" package="CA9V">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CA14V" package="CA14V">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CA14H" package="CA14H">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CT6" package="CT6">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="ECP10P" package="ECP10P">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="ECP10S" package="ECP10S">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="LI10" package="LI10">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="LI15" package="LI15">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="RJ6" package="RJ6">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="RJ6S" package="RJ6S">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="RJ9W" package="RJ9W">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="RS3" package="RS3">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="S43P" package="SP19L">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="S63P" package="S63P">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="S63S" package="S63S">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="S63X" package="S63X">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="S64W" package="S64W">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="S64Y" package="S64Y">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="S75H" package="S75H">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="S75P" package="S75P">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="SP19L" package="SP19L">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="ST10" package="ST10">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="ST15" package="ST15">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="T189" package="SP19LKN">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PT10" package="PT-10">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PT10S" package="PT-10S">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="PTSPIN" package="PT-SPIN">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CIP20C-4MM" package="CIP20C-4MM">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="CIP20C-6MM" package="CIP20C-6MM">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="E" pad="E"/>
<connect gate="1" pin="S" pad="S"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="SM-42/43A" package="SM-42/43A">
<connects>
<connect gate="1" pin="A" pad="1"/>
<connect gate="1" pin="E" pad="3"/>
<connect gate="1" pin="S" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="SM-42/43B" package="SM-42/43B">
<connects>
<connect gate="1" pin="A" pad="1"/>
<connect gate="1" pin="E" pad="3"/>
<connect gate="1" pin="S" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="SM-42/43W" package="SM-42/43W">
<connects>
<connect gate="1" pin="A" pad="1"/>
<connect gate="1" pin="E" pad="3"/>
<connect gate="1" pin="S" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="SM-42/43X" package="SM-42/43X">
<connects>
<connect gate="1" pin="A" pad="1"/>
<connect gate="1" pin="E" pad="3"/>
<connect gate="1" pin="S" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="3223G" package="3223G">
<connects>
<connect gate="1" pin="A" pad="1"/>
<connect gate="1" pin="E" pad="3"/>
<connect gate="1" pin="S" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="3223J" package="3223J">
<connects>
<connect gate="1" pin="A" pad="1"/>
<connect gate="1" pin="E" pad="3"/>
<connect gate="1" pin="S" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="3223W" package="3223W">
<connects>
<connect gate="1" pin="A" pad="1"/>
<connect gate="1" pin="E" pad="3"/>
<connect gate="1" pin="S" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="pinhead">
<packages>
<package name="1X01">
<description>&lt;b&gt;PIN HEADER&lt;/b&gt;</description>
<wire x1="-0.635" y1="1.27" x2="0.635" y2="1.27" width="0.1524" layer="21"/>
<wire x1="0.635" y1="1.27" x2="1.27" y2="0.635" width="0.1524" layer="21"/>
<wire x1="1.27" y1="0.635" x2="1.27" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="1.27" y1="-0.635" x2="0.635" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="0.635" x2="-1.27" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-0.635" y1="1.27" x2="-1.27" y2="0.635" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="-0.635" x2="-0.635" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="0.635" y1="-1.27" x2="-0.635" y2="-1.27" width="0.1524" layer="21"/>
<pad name="1" x="0" y="0" drill="1.016" shape="octagon"/>
<text x="-1.3462" y="1.8288" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.27" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.254" y1="-0.254" x2="0.254" y2="0.254" layer="51"/>
</package>
</packages>
<symbols>
<symbol name="PINHD1">
<wire x1="-6.35" y1="-2.54" x2="1.27" y2="-2.54" width="0.4064" layer="94"/>
<wire x1="1.27" y1="-2.54" x2="1.27" y2="2.54" width="0.4064" layer="94"/>
<wire x1="1.27" y1="2.54" x2="-6.35" y2="2.54" width="0.4064" layer="94"/>
<wire x1="-6.35" y1="2.54" x2="-6.35" y2="-2.54" width="0.4064" layer="94"/>
<text x="-6.35" y="3.175" size="1.778" layer="95">&gt;NAME</text>
<text x="-6.35" y="-5.08" size="1.778" layer="96">&gt;VALUE</text>
<pin name="1" x="-2.54" y="0" visible="pad" length="short" direction="pas" function="dot"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="PINHD-1X1" prefix="JP" uservalue="yes">
<description>&lt;b&gt;PIN HEADER&lt;/b&gt;</description>
<gates>
<gate name="G$1" symbol="PINHD1" x="0" y="0"/>
</gates>
<devices>
<device name="" package="1X01">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="switch">
<packages>
<package name="CK103X04">
<description>&lt;b&gt;ROTARY SWITCH&lt;/b&gt;&lt;p&gt;
C&amp;K</description>
<wire x1="5.5372" y1="-11.8618" x2="7.4886" y2="-10.719" width="0.1524" layer="21" curve="126.162725"/>
<wire x1="-7.493" y1="-10.7188" x2="-5.535" y2="-11.8652" width="0.1524" layer="21" curve="126.169754"/>
<wire x1="-7.4889" y1="10.719" x2="-5.5371" y2="11.862" width="0.1524" layer="21" curve="-126.162869"/>
<wire x1="-1.1684" y1="-8.5598" x2="1.1684" y2="-8.5598" width="0.1524" layer="21" curve="-344.454494"/>
<wire x1="2.667" y1="-1.4986" x2="2.667" y2="1.4986" width="0.1524" layer="21" curve="58.663679"/>
<wire x1="4.2418" y1="-2.5654" x2="4.2418" y2="2.5654" width="0.1524" layer="21" curve="62.330294"/>
<wire x1="-1.4986" y1="2.667" x2="1.4986" y2="2.667" width="0.1524" layer="21" curve="-58.663679"/>
<wire x1="-2.5654" y1="4.2418" x2="2.5654" y2="4.2418" width="0.1524" layer="21" curve="-62.330294"/>
<wire x1="-4.2418" y1="2.5654" x2="-4.2418" y2="-2.5654" width="0.1524" layer="21" curve="62.330294"/>
<wire x1="-2.667" y1="1.4986" x2="-2.667" y2="-1.4986" width="0.1524" layer="21" curve="58.663679"/>
<wire x1="-1.4986" y1="-2.667" x2="1.4986" y2="-2.667" width="0.1524" layer="21" curve="58.663679"/>
<wire x1="-2.5654" y1="-4.2418" x2="2.5654" y2="-4.2418" width="0.1524" layer="21" curve="62.330294"/>
<wire x1="-3.937" y1="6.8072" x2="3.937" y2="6.8072" width="0.1524" layer="21"/>
<wire x1="7.874" y1="0" x2="3.937" y2="-6.8072" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-6.8072" x2="-3.937" y2="-6.8072" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-6.8072" x2="-7.874" y2="0" width="0.1524" layer="21"/>
<wire x1="-7.874" y1="0" x2="-3.937" y2="6.8072" width="0.1524" layer="21"/>
<wire x1="-1.27" y1="0" x2="1.397" y2="0" width="0.1524" layer="21"/>
<wire x1="0" y1="-1.397" x2="0" y2="1.397" width="0.1524" layer="21"/>
<wire x1="5.535" y1="11.8652" x2="7.493" y2="10.7188" width="0.1524" layer="21" curve="-126.169754"/>
<wire x1="3.937" y1="6.8072" x2="7.874" y2="0" width="0.1524" layer="21"/>
<wire x1="2.5654" y1="4.2418" x2="4.2418" y2="2.5654" width="0.1524" layer="51" curve="-27.669706"/>
<wire x1="1.4986" y1="2.667" x2="2.667" y2="1.4986" width="0.1524" layer="51" curve="-31.336321"/>
<wire x1="-2.667" y1="1.4986" x2="-1.4986" y2="2.667" width="0.1524" layer="51" curve="-31.336321"/>
<wire x1="-4.2418" y1="2.5654" x2="-2.5654" y2="4.2418" width="0.1524" layer="51" curve="-27.669706"/>
<wire x1="-2.667" y1="-1.4986" x2="-1.4986" y2="-2.667" width="0.1524" layer="51" curve="31.336321"/>
<wire x1="-4.2418" y1="-2.5654" x2="-2.5654" y2="-4.2418" width="0.1524" layer="51" curve="27.669706"/>
<wire x1="1.4986" y1="-2.667" x2="2.667" y2="-1.4986" width="0.1524" layer="51" curve="31.336321"/>
<wire x1="2.5654" y1="-4.2418" x2="4.2418" y2="-2.5654" width="0.1524" layer="51" curve="27.669706"/>
<wire x1="-0.635" y1="-9.525" x2="0.635" y2="-9.525" width="0.1524" layer="21"/>
<wire x1="0" y1="-8.89" x2="0" y2="-10.16" width="0.1524" layer="21"/>
<circle x="0" y="-9.525" radius="1.524" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="13.081" width="0.1524" layer="21"/>
<circle x="0" y="0" radius="6.604" width="0.1524" layer="21"/>
<pad name="C" x="2.8702" y="-2.8702" drill="1.3208" shape="octagon"/>
<pad name="A" x="-2.8702" y="-2.8702" drill="1.3208" shape="octagon"/>
<pad name="A2" x="-7.7724" y="-7.7724" drill="1.3208" shape="octagon"/>
<pad name="A1" x="-2.8448" y="-10.6172" drill="1.3208" shape="octagon"/>
<pad name="C4" x="2.8448" y="-10.6172" drill="1.3208" shape="octagon"/>
<pad name="C3" x="7.7724" y="-7.7724" drill="1.3208" shape="octagon"/>
<pad name="C2" x="10.6172" y="-2.8448" drill="1.3208" shape="octagon"/>
<pad name="C1" x="10.6172" y="2.8448" drill="1.3208" shape="octagon"/>
<pad name="B4" x="7.7724" y="7.7724" drill="1.3208" shape="octagon"/>
<pad name="B3" x="2.8448" y="10.6172" drill="1.3208" shape="octagon"/>
<pad name="B2" x="-2.8448" y="10.6172" drill="1.3208" shape="octagon"/>
<pad name="B1" x="-7.7724" y="7.7724" drill="1.3208" shape="octagon"/>
<pad name="A4" x="-10.6172" y="2.8448" drill="1.3208" shape="octagon"/>
<pad name="A3" x="-10.6172" y="-2.8448" drill="1.3208" shape="octagon"/>
<pad name="B" x="0" y="4.0591" drill="1.3208" shape="octagon"/>
<text x="-2.54" y="13.462" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="-15.24" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<text x="-6.35" y="-10.16" size="1.27" layer="21" ratio="10">A1</text>
<text x="-10.16" y="-6.35" size="1.27" layer="21" ratio="10">A2</text>
<text x="-12.065" y="-1.27" size="1.27" layer="21" ratio="10">A3</text>
<text x="-10.795" y="4.445" size="1.27" layer="21" ratio="10">A4</text>
<text x="-6.985" y="8.89" size="1.27" layer="21" ratio="10">B1</text>
<text x="-1.27" y="10.16" size="1.27" layer="21" ratio="10">B2</text>
<text x="3.81" y="8.255" size="1.27" layer="21" ratio="10">B3</text>
<text x="8.255" y="5.08" size="1.27" layer="21" ratio="10">B4</text>
<text x="9.525" y="0" size="1.27" layer="21" ratio="10">C1</text>
<text x="8.89" y="-5.715" size="1.27" layer="21" ratio="10">C2</text>
<text x="4.445" y="-10.16" size="1.27" layer="21" ratio="10">C3</text>
<text x="-0.635" y="-12.7" size="1.27" layer="21" ratio="10">C4</text>
</package>
</packages>
<symbols>
<symbol name="DS-A304">
<wire x1="-19.05" y1="1.905" x2="-17.78" y2="1.905" width="0.254" layer="94"/>
<wire x1="-19.05" y1="1.905" x2="-19.05" y2="0" width="0.254" layer="94"/>
<wire x1="-19.05" y1="-1.905" x2="-20.32" y2="-1.905" width="0.254" layer="94"/>
<wire x1="-19.05" y1="0" x2="-17.145" y2="0" width="0.1524" layer="94"/>
<wire x1="-19.05" y1="0" x2="-19.05" y2="-1.905" width="0.254" layer="94"/>
<wire x1="-16.51" y1="0" x2="-16.002" y2="0" width="0.1524" layer="94"/>
<wire x1="-14.986" y1="0" x2="-14.605" y2="0" width="0.1524" layer="94"/>
<wire x1="-13.97" y1="0" x2="-12.827" y2="0" width="0.1524" layer="94"/>
<wire x1="-16.002" y1="0" x2="-15.494" y2="-0.762" width="0.1524" layer="94"/>
<wire x1="-15.494" y1="-0.762" x2="-14.986" y2="0" width="0.1524" layer="94"/>
<wire x1="-10.16" y1="3.175" x2="-10.16" y2="5.08" width="0.1524" layer="94"/>
<wire x1="-7.62" y1="3.175" x2="-7.62" y2="5.08" width="0.1524" layer="94"/>
<wire x1="-5.08" y1="3.175" x2="-5.08" y2="5.08" width="0.1524" layer="94"/>
<wire x1="-10.16" y1="-5.08" x2="-10.16" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="-7.62" y1="-5.08" x2="-7.62" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="-5.08" y1="-5.08" x2="-5.08" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="-7.62" y1="5.08" x2="-10.16" y2="5.08" width="0.1524" layer="94"/>
<wire x1="-7.62" y1="5.08" x2="-5.08" y2="5.08" width="0.1524" layer="94"/>
<wire x1="0" y1="-5.08" x2="0" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="2.54" y1="-5.08" x2="2.54" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="0" y1="3.175" x2="0" y2="5.08" width="0.1524" layer="94"/>
<wire x1="2.54" y1="3.175" x2="2.54" y2="5.08" width="0.1524" layer="94"/>
<wire x1="0" y1="5.08" x2="2.54" y2="5.08" width="0.1524" layer="94"/>
<wire x1="-12.7" y1="5.08" x2="-12.7" y2="3.175" width="0.1524" layer="94"/>
<wire x1="-12.7" y1="1.905" x2="-12.7" y2="0" width="0.254" layer="94"/>
<wire x1="-12.7" y1="-3.175" x2="-12.7" y2="-5.08" width="0.1524" layer="94"/>
<wire x1="-10.16" y1="5.08" x2="-12.7" y2="5.08" width="0.1524" layer="94"/>
<wire x1="5.08" y1="3.175" x2="5.08" y2="5.08" width="0.1524" layer="94"/>
<wire x1="5.08" y1="-5.08" x2="5.08" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="7.62" y1="3.175" x2="7.62" y2="5.08" width="0.1524" layer="94"/>
<wire x1="12.7" y1="3.175" x2="12.7" y2="5.08" width="0.1524" layer="94"/>
<wire x1="15.24" y1="3.175" x2="15.24" y2="5.08" width="0.1524" layer="94"/>
<wire x1="17.78" y1="3.175" x2="17.78" y2="5.08" width="0.1524" layer="94"/>
<wire x1="20.32" y1="3.175" x2="20.32" y2="5.08" width="0.1524" layer="94"/>
<wire x1="5.08" y1="5.08" x2="7.62" y2="5.08" width="0.1524" layer="94"/>
<wire x1="12.7" y1="5.08" x2="15.24" y2="5.08" width="0.1524" layer="94"/>
<wire x1="15.24" y1="5.08" x2="17.78" y2="5.08" width="0.1524" layer="94"/>
<wire x1="17.78" y1="5.08" x2="20.32" y2="5.08" width="0.1524" layer="94"/>
<wire x1="7.62" y1="-5.08" x2="7.62" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="12.7" y1="-5.08" x2="12.7" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="15.24" y1="-5.08" x2="15.24" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="17.78" y1="-5.08" x2="17.78" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="20.32" y1="-5.08" x2="20.32" y2="-3.175" width="0.1524" layer="94"/>
<wire x1="-12.7" y1="0" x2="-11.557" y2="0" width="0.1524" layer="94"/>
<wire x1="-12.7" y1="0" x2="-12.7" y2="-1.905" width="0.254" layer="94"/>
<wire x1="-1.27" y1="0" x2="-0.127" y2="0" width="0.1524" layer="94"/>
<wire x1="0" y1="1.905" x2="0" y2="-1.905" width="0.254" layer="94"/>
<wire x1="2.54" y1="5.08" x2="5.08" y2="5.08" width="0.1524" layer="94"/>
<wire x1="12.7" y1="1.905" x2="12.7" y2="-1.905" width="0.254" layer="94"/>
<wire x1="11.43" y1="0" x2="12.573" y2="0" width="0.1524" layer="94"/>
<circle x="-7.62" y="5.08" radius="0.254" width="0.254" layer="94"/>
<circle x="-12.7" y="5.08" radius="0.254" width="0.254" layer="94"/>
<circle x="-10.16" y="5.08" radius="0.254" width="0.254" layer="94"/>
<circle x="-12.7" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="-10.16" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="-7.62" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="-12.7" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="-10.16" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="-7.62" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="0" y="5.08" radius="0.254" width="0.254" layer="94"/>
<circle x="-5.08" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="0" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="-5.08" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="0" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="2.54" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="2.54" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="5.08" y="5.08" radius="0.254" width="0.254" layer="94"/>
<circle x="5.08" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="5.08" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="7.62" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="12.7" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="15.24" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="17.78" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="20.32" y="2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="12.7" y="5.08" radius="0.254" width="0.254" layer="94"/>
<circle x="15.24" y="5.08" radius="0.254" width="0.254" layer="94"/>
<circle x="17.78" y="5.08" radius="0.254" width="0.254" layer="94"/>
<circle x="7.62" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="12.7" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="15.24" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="17.78" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="20.32" y="-2.54" radius="0.635" width="0.254" layer="94"/>
<circle x="2.54" y="5.08" radius="0.254" width="0.254" layer="94"/>
<text x="-19.05" y="3.175" size="1.778" layer="95" rot="R90">&gt;NAME</text>
<text x="-16.51" y="3.175" size="1.778" layer="96" rot="R90">&gt;VALUE</text>
<text x="12.319" y="-1.397" size="1.27" layer="94" rot="R90">1</text>
<text x="15.875" y="-0.635" size="1.27" layer="94" rot="R90">2</text>
<text x="18.415" y="-0.635" size="1.27" layer="94" rot="R90">3</text>
<text x="20.955" y="-0.635" size="1.27" layer="94" rot="R90">4</text>
<text x="-13.081" y="-2.413" size="1.27" layer="94" rot="R90"> 1 </text>
<text x="-9.525" y="-1.651" size="1.27" layer="94" rot="R90"> 2 </text>
<text x="-6.985" y="-1.651" size="1.27" layer="94" rot="R90"> 3 </text>
<text x="-4.445" y="-1.651" size="1.27" layer="94" rot="R90"> 4 </text>
<text x="-0.381" y="-3.683" size="1.27" layer="94" rot="R90">  1  </text>
<text x="3.175" y="-2.921" size="1.27" layer="94" rot="R90">  2  </text>
<text x="5.715" y="-2.921" size="1.27" layer="94" rot="R90">  3  </text>
<text x="8.255" y="-2.921" size="1.27" layer="94" rot="R90">  4  </text>
<pin name="A1" x="-12.7" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="1" rot="R90"/>
<pin name="A" x="-12.7" y="7.62" visible="pad" length="short" direction="pas" rot="R270"/>
<pin name="A2" x="-10.16" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="1" rot="R90"/>
<pin name="A3" x="-7.62" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="1" rot="R90"/>
<pin name="A4" x="-5.08" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="1" rot="R90"/>
<pin name="B1" x="0" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="2" rot="R90"/>
<pin name="B2" x="2.54" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="2" rot="R90"/>
<pin name="B3" x="5.08" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="2" rot="R90"/>
<pin name="B4" x="7.62" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="2" rot="R90"/>
<pin name="C1" x="12.7" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="3" rot="R90"/>
<pin name="C2" x="15.24" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="3" rot="R90"/>
<pin name="C3" x="17.78" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="3" rot="R90"/>
<pin name="C4" x="20.32" y="-7.62" visible="pad" length="short" direction="pas" swaplevel="3" rot="R90"/>
<pin name="B" x="0" y="7.62" visible="pad" length="short" direction="pas" rot="R270"/>
<pin name="C" x="12.7" y="7.62" visible="pad" length="short" direction="pas" rot="R270"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="CK103X04" prefix="S" uservalue="yes">
<description>&lt;b&gt;ROTARY SWITCH&lt;/b&gt;&lt;p&gt;
C&amp;K</description>
<gates>
<gate name="1" symbol="DS-A304" x="0" y="0"/>
</gates>
<devices>
<device name="" package="CK103X04">
<connects>
<connect gate="1" pin="A" pad="A"/>
<connect gate="1" pin="A1" pad="A1"/>
<connect gate="1" pin="A2" pad="A2"/>
<connect gate="1" pin="A3" pad="A3"/>
<connect gate="1" pin="A4" pad="A4"/>
<connect gate="1" pin="B" pad="B"/>
<connect gate="1" pin="B1" pad="B1"/>
<connect gate="1" pin="B2" pad="B2"/>
<connect gate="1" pin="B3" pad="B3"/>
<connect gate="1" pin="B4" pad="B4"/>
<connect gate="1" pin="C" pad="C"/>
<connect gate="1" pin="C1" pad="C1"/>
<connect gate="1" pin="C2" pad="C2"/>
<connect gate="1" pin="C3" pad="C3"/>
<connect gate="1" pin="C4" pad="C4"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="con-subd">
<description>&lt;b&gt;SUB-D Connectors&lt;/b&gt;&lt;p&gt;
Harting&lt;br&gt;
NorComp&lt;br&gt;
&lt;p&gt;
PREFIX :&lt;br&gt;
H = High density&lt;br&gt;
F = Female&lt;br&gt;
M = Male&lt;p&gt;
NUMBER: Number of pins&lt;p&gt;
SUFFIX :&lt;br&gt;
H = Horizontal&lt;br&gt;
V = Vertical &lt;br&gt;
P = Shield pin on housing&lt;br&gt;
B = No mounting holes&lt;br&gt;
S = Pins individually placeable (Single)&lt;br&gt;
D = Direct mounting &lt;p&gt;
&lt;author&gt;Created by librarian@cadsoft.de&lt;/author&gt;</description>
<packages>
<package name="F09D">
<description>&lt;b&gt;SUB-D&lt;/b&gt;</description>
<wire x1="-8.128" y1="7.239" x2="-7.62" y2="7.747" width="0.1524" layer="21" curve="-90"/>
<wire x1="7.62" y1="7.747" x2="8.128" y2="7.239" width="0.1524" layer="21" curve="-90"/>
<wire x1="-10.414" y1="0.508" x2="-10.414" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-10.414" y1="0.508" x2="-10.287" y2="0.508" width="0.1524" layer="21"/>
<wire x1="-10.287" y1="-1.905" x2="-9.652" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-10.287" y1="-1.905" x2="-10.287" y2="0.508" width="0.1524" layer="21"/>
<wire x1="-9.671" y1="-2.54" x2="9.671" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="10.414" y1="0.508" x2="10.414" y2="1.016" width="0.1524" layer="21"/>
<wire x1="10.287" y1="-1.905" x2="10.287" y2="0.508" width="0.1524" layer="21"/>
<wire x1="10.287" y1="0.508" x2="10.414" y2="0.508" width="0.1524" layer="21"/>
<wire x1="9.652" y1="-2.54" x2="10.287" y2="-1.905" width="0.1524" layer="21" curve="90"/>
<wire x1="-8.128" y1="1.959" x2="-8.128" y2="7.239" width="0.1524" layer="21"/>
<wire x1="-8.763" y1="1.324" x2="-8.128" y2="1.959" width="0.1524" layer="21" curve="90"/>
<wire x1="8.128" y1="1.959" x2="8.128" y2="7.239" width="0.1524" layer="21"/>
<wire x1="8.128" y1="1.959" x2="8.763" y2="1.324" width="0.1524" layer="21" curve="90"/>
<wire x1="-7.62" y1="7.747" x2="7.62" y2="7.747" width="0.1524" layer="21"/>
<wire x1="-16.4592" y1="-2.7432" x2="-15.0876" y2="-4.1148" width="0" layer="48"/>
<wire x1="-15.0876" y1="-4.1148" x2="-13.716" y2="-2.7432" width="0" layer="48"/>
<wire x1="-13.716" y1="-2.7432" x2="-12.3444" y2="-4.1148" width="0" layer="48"/>
<wire x1="-12.3444" y1="-4.1148" x2="-10.9728" y2="-2.7432" width="0" layer="48"/>
<wire x1="10.9728" y1="-2.7432" x2="12.3444" y2="-4.1148" width="0" layer="48"/>
<wire x1="12.3444" y1="-4.1148" x2="13.716" y2="-2.7432" width="0" layer="48"/>
<wire x1="13.716" y1="-2.7432" x2="15.0876" y2="-4.1148" width="0" layer="48"/>
<wire x1="15.0876" y1="-4.1148" x2="16.4592" y2="-2.7432" width="0" layer="48"/>
<wire x1="-17.018" y1="-4.2418" x2="-10.0076" y2="-4.2418" width="0" layer="48"/>
<wire x1="10.922" y1="-4.2418" x2="17.9324" y2="-4.2418" width="0" layer="48"/>
<smd name="1" x="-5.4862" y="-6.0448" dx="1.7" dy="3.5" layer="1"/>
<smd name="2" x="-2.7434" y="-6.0448" dx="1.7" dy="3.5" layer="1"/>
<smd name="3" x="0" y="-6.045" dx="1.7" dy="3.5" layer="1"/>
<smd name="4" x="2.7434" y="-6.0448" dx="1.7" dy="3.5" layer="1"/>
<smd name="5" x="5.4862" y="-6.0448" dx="1.7" dy="3.5" layer="1"/>
<smd name="6" x="-4.1148" y="-6.0452" dx="1.7" dy="3.5" layer="16"/>
<smd name="7" x="-1.3716" y="-6.0452" dx="1.7" dy="3.5" layer="16"/>
<smd name="8" x="1.3716" y="-6.0452" dx="1.7" dy="3.5" layer="16"/>
<smd name="9" x="4.1148" y="-6.0452" dx="1.7" dy="3.5" layer="16"/>
<text x="-8.89" y="-10.16" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="1.27" y="-10.16" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<text x="-5.92" y="-2.1786" size="1.27" layer="21" ratio="10">1</text>
<text x="5.085" y="-2.1786" size="1.27" layer="21" ratio="10">5</text>
<text x="4.5418" y="-2.1966" size="1.27" layer="22" ratio="10" rot="MR0">9</text>
<text x="-3.5768" y="-2.1966" size="1.27" layer="22" ratio="10" rot="MR0">6</text>
<text x="11.43" y="-2.54" size="1.27" layer="48">Board</text>
<text x="-7.62" y="5.969" size="1.27" layer="51" ratio="10">F09D</text>
<text x="-16.51" y="-2.54" size="1.27" layer="48">Board </text>
<rectangle x1="-15.494" y1="0.916" x2="15.494" y2="1.424" layer="21"/>
<rectangle x1="-6.0864" y1="-6.56" x2="-4.8864" y2="-4.06" layer="51"/>
<rectangle x1="-4.7148" y1="-6.56" x2="-3.5148" y2="-4.06" layer="52"/>
<rectangle x1="-1.9716" y1="-6.56" x2="-0.7716" y2="-4.06" layer="52"/>
<rectangle x1="0.7716" y1="-6.56" x2="1.9716" y2="-4.06" layer="52"/>
<rectangle x1="-3.3432" y1="-6.56" x2="-2.1432" y2="-4.06" layer="51"/>
<rectangle x1="-0.6" y1="-6.56" x2="0.6" y2="-4.06" layer="51"/>
<rectangle x1="2.1432" y1="-6.56" x2="3.3432" y2="-4.06" layer="51"/>
<rectangle x1="4.8864" y1="-6.56" x2="6.0864" y2="-4.06" layer="51"/>
<rectangle x1="3.5148" y1="-6.56" x2="4.7148" y2="-4.06" layer="52"/>
<rectangle x1="-9.2" y1="-4.16" x2="9.2" y2="-2.56" layer="21"/>
</package>
<package name="F09H">
<description>&lt;b&gt;SUB-D&lt;/b&gt;</description>
<wire x1="-7.62" y1="17.907" x2="-7.366" y2="17.907" width="0.1524" layer="21"/>
<wire x1="-8.128" y1="17.399" x2="-7.62" y2="17.907" width="0.1524" layer="21" curve="-90"/>
<wire x1="7.62" y1="17.907" x2="8.128" y2="17.399" width="0.1524" layer="21" curve="-90"/>
<wire x1="-15.494" y1="7.62" x2="-10.414" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="7.62" x2="-15.494" y2="10.668" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="7.62" x2="-15.494" y2="7.493" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="10.668" x2="-15.494" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="11.176" x2="-15.494" y2="11.684" width="0.1524" layer="21"/>
<wire x1="15.494" y1="11.684" x2="15.494" y2="11.176" width="0.1524" layer="21"/>
<wire x1="15.494" y1="11.176" x2="15.494" y2="10.668" width="0.1524" layer="21"/>
<wire x1="15.494" y1="10.668" x2="15.494" y2="7.62" width="0.1524" layer="21"/>
<wire x1="15.494" y1="7.62" x2="15.494" y2="7.493" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="11.176" x2="-12.954" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-12.954" y1="11.176" x2="-10.414" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-10.414" y1="10.668" x2="-10.414" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-10.414" y1="10.668" x2="-10.287" y2="10.668" width="0.1524" layer="21"/>
<wire x1="-10.287" y1="8.255" x2="-9.652" y2="7.62" width="0.1524" layer="21" curve="90"/>
<wire x1="-10.414" y1="7.62" x2="-9.525" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-9.525" y1="7.62" x2="-9.271" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-10.287" y1="8.255" x2="-10.287" y2="10.668" width="0.1524" layer="21"/>
<wire x1="-9.271" y1="7.62" x2="-9.271" y2="6.858" width="0.1524" layer="21"/>
<wire x1="-9.271" y1="7.62" x2="9.271" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-9.271" y1="6.858" x2="9.271" y2="6.858" width="0.1524" layer="21"/>
<wire x1="9.271" y1="7.62" x2="9.271" y2="6.858" width="0.1524" layer="21"/>
<wire x1="9.271" y1="7.62" x2="9.525" y2="7.62" width="0.1524" layer="21"/>
<wire x1="9.525" y1="7.62" x2="10.414" y2="7.62" width="0.1524" layer="21"/>
<wire x1="12.954" y1="11.176" x2="15.494" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-10.414" y1="11.176" x2="10.414" y2="11.176" width="0.1524" layer="21"/>
<wire x1="10.414" y1="11.176" x2="12.954" y2="11.176" width="0.1524" layer="21"/>
<wire x1="10.414" y1="10.668" x2="10.414" y2="11.176" width="0.1524" layer="21"/>
<wire x1="10.287" y1="8.255" x2="10.287" y2="10.668" width="0.1524" layer="21"/>
<wire x1="10.287" y1="10.668" x2="10.414" y2="10.668" width="0.1524" layer="21"/>
<wire x1="9.652" y1="7.62" x2="10.287" y2="8.255" width="0.1524" layer="21" curve="90"/>
<wire x1="-14.859" y1="-3.175" x2="-15.494" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="-2.54" x2="-15.494" y2="7.493" width="0.1524" layer="21"/>
<wire x1="-10.033" y1="-3.175" x2="-14.859" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="-10.033" y1="-3.175" x2="-9.525" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="-9.525" y1="-2.667" x2="-9.525" y2="7.62" width="0.1524" layer="21"/>
<wire x1="9.525" y1="-2.667" x2="9.525" y2="7.62" width="0.1524" layer="21"/>
<wire x1="9.525" y1="-2.667" x2="10.033" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="10.033" y1="-3.175" x2="14.986" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="14.986" y1="-3.175" x2="15.494" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="15.494" y1="-2.667" x2="15.494" y2="7.493" width="0.1524" layer="21"/>
<wire x1="0" y1="-1.143" x2="0" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="-2.7432" y1="-1.143" x2="-2.7432" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="-5.4864" y1="-1.143" x2="-5.4864" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="-4.1148" y1="1.397" x2="-4.1148" y2="2.413" width="0.8128" layer="51"/>
<wire x1="-1.3716" y1="1.397" x2="-1.3716" y2="2.413" width="0.8128" layer="51"/>
<wire x1="1.3716" y1="1.397" x2="1.3716" y2="2.413" width="0.8128" layer="51"/>
<wire x1="2.7432" y1="-1.143" x2="2.7432" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="4.1148" y1="1.397" x2="4.1148" y2="2.413" width="0.8128" layer="51"/>
<wire x1="5.4864" y1="-1.143" x2="5.4864" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="10.414" y1="7.62" x2="15.494" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="11.684" x2="-7.747" y2="11.684" width="0.1524" layer="21"/>
<wire x1="-8.128" y1="12.319" x2="-8.128" y2="17.399" width="0.1524" layer="21"/>
<wire x1="-8.763" y1="11.684" x2="-8.128" y2="12.319" width="0.1524" layer="21" curve="90"/>
<wire x1="7.747" y1="11.684" x2="15.494" y2="11.684" width="0.1524" layer="21"/>
<wire x1="8.128" y1="12.319" x2="8.128" y2="17.399" width="0.1524" layer="21"/>
<wire x1="8.128" y1="12.319" x2="8.763" y2="11.684" width="0.1524" layer="21" curve="90"/>
<wire x1="7.747" y1="11.684" x2="-7.747" y2="11.684" width="0.1524" layer="21"/>
<wire x1="-7.366" y1="17.907" x2="7.366" y2="17.907" width="0.1524" layer="21"/>
<wire x1="7.366" y1="17.907" x2="7.62" y2="17.907" width="0.1524" layer="21"/>
<circle x="-12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<circle x="-12.5222" y="0" radius="2.667" width="0" layer="42"/>
<circle x="-12.5222" y="0" radius="2.667" width="0" layer="43"/>
<circle x="12.5222" y="0" radius="2.667" width="0" layer="42"/>
<circle x="12.5222" y="0" radius="2.667" width="0" layer="43"/>
<circle x="12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<pad name="1" x="-5.4864" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="2" x="-2.7432" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="3" x="0" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="4" x="2.7432" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="5" x="5.4864" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="6" x="-4.1148" y="1.27" drill="1.016" shape="octagon"/>
<pad name="7" x="-1.3716" y="1.27" drill="1.016" shape="octagon"/>
<pad name="8" x="1.3716" y="1.27" drill="1.016" shape="octagon"/>
<pad name="9" x="4.1148" y="1.27" drill="1.016" shape="octagon"/>
<text x="-15.24" y="-6.35" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="13.97" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<text x="-7.62" y="-1.905" size="1.27" layer="21" ratio="10">1</text>
<text x="6.985" y="-1.905" size="1.27" layer="21" ratio="10">5</text>
<text x="6.985" y="0.635" size="1.27" layer="21" ratio="10">9</text>
<text x="-7.62" y="0.635" size="1.27" layer="21" ratio="10">6</text>
<text x="14.986" y="2.54" size="1.27" layer="21" ratio="10" rot="R90">2,54</text>
<text x="-7.62" y="8.509" size="1.27" layer="21" ratio="10">F09</text>
<rectangle x1="-9.271" y1="6.858" x2="9.271" y2="7.62" layer="21"/>
<rectangle x1="-15.494" y1="11.176" x2="15.494" y2="11.684" layer="21"/>
<rectangle x1="-5.8928" y1="-0.381" x2="-5.08" y2="6.858" layer="21"/>
<rectangle x1="-4.5212" y1="2.159" x2="-3.7084" y2="6.858" layer="21"/>
<rectangle x1="-3.1496" y1="-0.381" x2="-2.3368" y2="6.858" layer="21"/>
<rectangle x1="-1.778" y1="2.159" x2="-0.9652" y2="6.858" layer="21"/>
<rectangle x1="-0.4064" y1="-0.381" x2="0.4064" y2="6.858" layer="21"/>
<rectangle x1="0.9652" y1="2.159" x2="1.778" y2="6.858" layer="21"/>
<rectangle x1="2.3368" y1="-0.381" x2="3.1496" y2="6.858" layer="21"/>
<rectangle x1="3.7084" y1="2.159" x2="4.5212" y2="6.858" layer="21"/>
<rectangle x1="5.08" y1="-0.381" x2="5.8928" y2="6.858" layer="21"/>
<hole x="-12.5222" y="0" drill="3.302"/>
<hole x="12.5222" y="0" drill="3.302"/>
</package>
<package name="F09HP">
<description>&lt;b&gt;SUB-D&lt;/b&gt;</description>
<wire x1="-7.62" y1="17.907" x2="-7.366" y2="17.907" width="0.1524" layer="21"/>
<wire x1="-8.128" y1="17.399" x2="-7.62" y2="17.907" width="0.1524" layer="21" curve="-90"/>
<wire x1="7.62" y1="17.907" x2="8.128" y2="17.399" width="0.1524" layer="21" curve="-90"/>
<wire x1="-7.747" y1="11.684" x2="7.747" y2="11.684" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="7.62" x2="-10.414" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="7.62" x2="-15.494" y2="10.668" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="7.62" x2="-15.494" y2="7.493" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="10.668" x2="-15.494" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="11.176" x2="-15.494" y2="11.684" width="0.1524" layer="21"/>
<wire x1="15.494" y1="11.684" x2="15.494" y2="11.176" width="0.1524" layer="21"/>
<wire x1="15.494" y1="11.176" x2="15.494" y2="10.668" width="0.1524" layer="21"/>
<wire x1="15.494" y1="10.668" x2="15.494" y2="7.62" width="0.1524" layer="21"/>
<wire x1="15.494" y1="7.62" x2="15.494" y2="7.493" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="11.176" x2="-12.954" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-12.954" y1="11.176" x2="-10.414" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-10.414" y1="10.668" x2="-10.414" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-10.414" y1="10.668" x2="-10.287" y2="10.668" width="0.1524" layer="21"/>
<wire x1="-10.287" y1="8.255" x2="-9.652" y2="7.62" width="0.1524" layer="21" curve="90"/>
<wire x1="-10.414" y1="7.62" x2="-9.525" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-9.525" y1="7.62" x2="-9.271" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-10.287" y1="8.255" x2="-10.287" y2="10.668" width="0.1524" layer="21"/>
<wire x1="-9.271" y1="7.62" x2="-9.271" y2="6.858" width="0.1524" layer="21"/>
<wire x1="-9.271" y1="7.62" x2="9.271" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-9.271" y1="6.858" x2="9.271" y2="6.858" width="0.1524" layer="21"/>
<wire x1="9.271" y1="7.62" x2="9.271" y2="6.858" width="0.1524" layer="21"/>
<wire x1="9.271" y1="7.62" x2="9.525" y2="7.62" width="0.1524" layer="21"/>
<wire x1="9.525" y1="7.62" x2="10.414" y2="7.62" width="0.1524" layer="21"/>
<wire x1="12.954" y1="11.176" x2="15.494" y2="11.176" width="0.1524" layer="21"/>
<wire x1="-10.414" y1="11.176" x2="10.414" y2="11.176" width="0.1524" layer="21"/>
<wire x1="10.414" y1="11.176" x2="12.954" y2="11.176" width="0.1524" layer="21"/>
<wire x1="10.414" y1="10.668" x2="10.414" y2="11.176" width="0.1524" layer="21"/>
<wire x1="10.287" y1="8.255" x2="10.287" y2="10.668" width="0.1524" layer="21"/>
<wire x1="10.287" y1="10.668" x2="10.414" y2="10.668" width="0.1524" layer="21"/>
<wire x1="9.652" y1="7.62" x2="10.287" y2="8.255" width="0.1524" layer="21" curve="90"/>
<wire x1="-14.859" y1="-3.175" x2="-15.494" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="-2.54" x2="-15.494" y2="7.493" width="0.1524" layer="21"/>
<wire x1="-10.033" y1="-3.175" x2="-14.859" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="-10.033" y1="-3.175" x2="-9.525" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="-9.525" y1="-2.667" x2="-9.525" y2="7.62" width="0.1524" layer="21"/>
<wire x1="9.525" y1="-2.667" x2="9.525" y2="7.62" width="0.1524" layer="21"/>
<wire x1="9.525" y1="-2.667" x2="10.033" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="10.033" y1="-3.175" x2="14.986" y2="-3.175" width="0.1524" layer="21"/>
<wire x1="14.986" y1="-3.175" x2="15.494" y2="-2.667" width="0.1524" layer="21"/>
<wire x1="15.494" y1="-2.667" x2="15.494" y2="7.493" width="0.1524" layer="21"/>
<wire x1="0" y1="-1.143" x2="0" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="-2.7432" y1="-1.143" x2="-2.7432" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="-5.4864" y1="-1.143" x2="-5.4864" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="-4.1148" y1="1.397" x2="-4.1148" y2="2.413" width="0.8128" layer="51"/>
<wire x1="-1.3716" y1="1.397" x2="-1.3716" y2="2.413" width="0.8128" layer="51"/>
<wire x1="1.3462" y1="1.397" x2="1.3462" y2="2.413" width="0.8128" layer="51"/>
<wire x1="2.7432" y1="-1.143" x2="2.7432" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="4.1148" y1="1.397" x2="4.1148" y2="2.413" width="0.8128" layer="51"/>
<wire x1="5.4864" y1="-1.143" x2="5.4864" y2="-0.127" width="0.8128" layer="51"/>
<wire x1="10.414" y1="7.62" x2="15.494" y2="7.62" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="11.684" x2="-7.747" y2="11.684" width="0.1524" layer="21"/>
<wire x1="-8.128" y1="12.319" x2="-8.128" y2="17.399" width="0.1524" layer="21"/>
<wire x1="-8.763" y1="11.684" x2="-8.128" y2="12.319" width="0.1524" layer="21" curve="90"/>
<wire x1="7.747" y1="11.684" x2="15.494" y2="11.684" width="0.1524" layer="21"/>
<wire x1="8.128" y1="12.319" x2="8.128" y2="17.399" width="0.1524" layer="21"/>
<wire x1="8.128" y1="12.319" x2="8.763" y2="11.684" width="0.1524" layer="21" curve="90"/>
<wire x1="-7.366" y1="17.907" x2="7.366" y2="17.907" width="0.1524" layer="21"/>
<wire x1="7.366" y1="17.907" x2="7.62" y2="17.907" width="0.1524" layer="21"/>
<circle x="-12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<circle x="12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<pad name="1" x="-5.4864" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="2" x="-2.7432" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="3" x="0" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="4" x="2.7432" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="5" x="5.4864" y="-1.27" drill="1.016" shape="octagon"/>
<pad name="6" x="-4.1148" y="1.27" drill="1.016" shape="octagon"/>
<pad name="7" x="-1.3716" y="1.27" drill="1.016" shape="octagon"/>
<pad name="8" x="1.3716" y="1.27" drill="1.016" shape="octagon"/>
<pad name="9" x="4.1148" y="1.27" drill="1.016" shape="octagon"/>
<pad name="G1" x="-12.5222" y="0" drill="3.302" diameter="5.08"/>
<pad name="G2" x="12.5222" y="0" drill="3.302" diameter="5.08"/>
<text x="-15.24" y="-6.35" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.08" y="13.97" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<text x="-7.62" y="-1.905" size="1.27" layer="21" ratio="10">1</text>
<text x="6.985" y="-1.905" size="1.27" layer="21" ratio="10">5</text>
<text x="6.985" y="0.635" size="1.27" layer="21" ratio="10">9</text>
<text x="-7.62" y="0.635" size="1.27" layer="21" ratio="10">6</text>
<text x="14.986" y="2.54" size="1.27" layer="21" ratio="10" rot="R90">2,54</text>
<text x="-7.62" y="8.509" size="1.27" layer="21" ratio="10">F09</text>
<rectangle x1="-9.271" y1="6.858" x2="9.271" y2="7.62" layer="21"/>
<rectangle x1="-15.494" y1="11.176" x2="15.494" y2="11.684" layer="21"/>
<rectangle x1="-5.8928" y1="-0.381" x2="-5.08" y2="6.858" layer="21"/>
<rectangle x1="-4.5212" y1="2.159" x2="-3.7084" y2="6.858" layer="21"/>
<rectangle x1="-3.1496" y1="-0.381" x2="-2.3368" y2="6.858" layer="21"/>
<rectangle x1="-1.778" y1="2.159" x2="-0.9652" y2="6.858" layer="21"/>
<rectangle x1="-0.4318" y1="-0.381" x2="0.381" y2="6.858" layer="21"/>
<rectangle x1="0.9398" y1="2.159" x2="1.7526" y2="6.858" layer="21"/>
<rectangle x1="2.3368" y1="-0.381" x2="3.1496" y2="6.858" layer="21"/>
<rectangle x1="3.7084" y1="2.159" x2="4.5212" y2="6.858" layer="21"/>
<rectangle x1="5.08" y1="-0.381" x2="5.8928" y2="6.858" layer="21"/>
</package>
<package name="F09V">
<description>&lt;b&gt;SUB-D&lt;/b&gt;</description>
<wire x1="-7.5184" y1="-2.9464" x2="-8.3058" y2="2.3368" width="0.1524" layer="21"/>
<wire x1="6.223" y1="-3.937" x2="7.5317" y2="-2.905" width="0.1524" layer="21" curve="76.489196"/>
<wire x1="6.985" y1="3.937" x2="8.3005" y2="2.3038" width="0.1524" layer="21" curve="-102.298925"/>
<wire x1="8.3058" y1="2.3114" x2="7.5184" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="3.937" x2="6.985" y2="3.937" width="0.1524" layer="21"/>
<wire x1="-8.3051" y1="2.3268" x2="-6.985" y2="3.937" width="0.1524" layer="21" curve="-101.30773"/>
<wire x1="-7.5259" y1="-2.9295" x2="-6.223" y2="-3.937" width="0.1524" layer="21" curve="75.428151"/>
<wire x1="-6.223" y1="-3.937" x2="6.223" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.223" x2="-12.7" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.223" x2="-10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.096" x2="-10.16" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.096" x2="-10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.223" x2="10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-14.859" y1="-6.223" x2="-12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="-5.588" x2="-14.859" y2="-6.223" width="0.1524" layer="21" curve="90"/>
<wire x1="14.859" y1="-6.223" x2="15.494" y2="-5.588" width="0.1524" layer="21" curve="90"/>
<wire x1="14.859" y1="6.223" x2="12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="15.494" y1="5.588" x2="15.494" y2="-5.588" width="0.1524" layer="21"/>
<wire x1="14.859" y1="6.223" x2="15.494" y2="5.588" width="0.1524" layer="21" curve="-90"/>
<wire x1="-15.494" y1="5.588" x2="-15.494" y2="-5.588" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="5.588" x2="-14.859" y2="6.223" width="0.1524" layer="21" curve="-90"/>
<wire x1="10.16" y1="-6.223" x2="10.16" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-6.223" x2="12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-6.096" x2="12.7" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.096" x2="12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.223" x2="14.859" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.223" x2="10.16" y2="6.096" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.223" x2="-10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.096" x2="12.7" y2="6.096" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.096" x2="12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.223" x2="10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.223" x2="-12.7" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.223" x2="-14.859" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.096" x2="-10.16" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="6.096" x2="-10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="6.223" x2="-12.7" y2="6.223" width="0.1524" layer="21"/>
<circle x="-12.5222" y="0" radius="2.667" width="0" layer="42"/>
<circle x="-12.5222" y="0" radius="2.667" width="0" layer="43"/>
<circle x="12.5222" y="0" radius="2.667" width="0" layer="42"/>
<circle x="12.5222" y="0" radius="2.667" width="0" layer="43"/>
<circle x="1.3716" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="2.7432" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="4.1148" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="5.4864" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="0" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-1.3716" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-2.7432" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-4.1148" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-5.4864" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<circle x="12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<pad name="1" x="5.4864" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="2" x="2.7432" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="3" x="0" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="4" x="-2.7432" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="5" x="-5.4864" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="6" x="4.1148" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="7" x="1.3716" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="8" x="-1.3716" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="9" x="-4.1148" y="-1.4224" drill="1.016" shape="octagon"/>
<text x="5.08" y="2.54" size="0.9906" layer="21" ratio="12">1</text>
<text x="2.286" y="2.54" size="0.9906" layer="21" ratio="12">2</text>
<text x="-0.508" y="2.54" size="0.9906" layer="21" ratio="12">3</text>
<text x="-3.175" y="2.54" size="0.9906" layer="21" ratio="12">4</text>
<text x="-5.969" y="2.54" size="0.9906" layer="21" ratio="12">5</text>
<text x="3.81" y="-3.556" size="0.9906" layer="21" ratio="12">6</text>
<text x="1.016" y="-3.556" size="0.9906" layer="21" ratio="12">7</text>
<text x="-1.778" y="-3.556" size="0.9906" layer="21" ratio="12">8</text>
<text x="-4.572" y="-3.556" size="0.9906" layer="21" ratio="12">9</text>
<text x="-15.367" y="6.985" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.54" y="6.985" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
<hole x="-12.5222" y="0" drill="3.302"/>
<hole x="12.5222" y="0" drill="3.302"/>
</package>
<package name="F09VP">
<description>&lt;b&gt;SUB-D&lt;/b&gt;</description>
<wire x1="-7.5184" y1="-2.9464" x2="-8.3058" y2="2.3368" width="0.1524" layer="21"/>
<wire x1="6.223" y1="-3.937" x2="7.5317" y2="-2.905" width="0.1524" layer="21" curve="76.489196"/>
<wire x1="6.985" y1="3.937" x2="8.3005" y2="2.3038" width="0.1524" layer="21" curve="-102.298925"/>
<wire x1="8.3058" y1="2.3114" x2="7.5184" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="3.937" x2="6.985" y2="3.937" width="0.1524" layer="21"/>
<wire x1="-8.3051" y1="2.3268" x2="-6.985" y2="3.937" width="0.1524" layer="21" curve="-101.30773"/>
<wire x1="-7.5259" y1="-2.9295" x2="-6.223" y2="-3.937" width="0.1524" layer="21" curve="75.428151"/>
<wire x1="-6.223" y1="-3.937" x2="6.223" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.223" x2="-12.7" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.223" x2="-10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.096" x2="-10.16" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.096" x2="-10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.223" x2="10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-14.859" y1="-6.223" x2="-12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="-5.588" x2="-14.859" y2="-6.223" width="0.1524" layer="21" curve="90"/>
<wire x1="14.859" y1="-6.223" x2="15.494" y2="-5.588" width="0.1524" layer="21" curve="90"/>
<wire x1="14.859" y1="6.223" x2="12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="15.494" y1="5.588" x2="15.494" y2="-5.588" width="0.1524" layer="21"/>
<wire x1="14.859" y1="6.223" x2="15.494" y2="5.588" width="0.1524" layer="21" curve="-90"/>
<wire x1="-15.494" y1="5.588" x2="-15.494" y2="-5.588" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="5.588" x2="-14.859" y2="6.223" width="0.1524" layer="21" curve="-90"/>
<wire x1="10.16" y1="-6.223" x2="10.16" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-6.223" x2="12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-6.096" x2="12.7" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.096" x2="12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.223" x2="14.859" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.223" x2="10.16" y2="6.096" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.223" x2="-10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.096" x2="12.7" y2="6.096" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.096" x2="12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.223" x2="10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.223" x2="-12.7" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.223" x2="-14.859" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.096" x2="-10.16" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="6.096" x2="-10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="6.223" x2="-12.7" y2="6.223" width="0.1524" layer="21"/>
<circle x="1.3716" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="2.7432" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="4.1148" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="5.4864" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="0" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-1.3716" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-2.7432" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-4.1148" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-5.4864" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<circle x="12.5222" y="0" radius="1.651" width="0.1524" layer="21"/>
<pad name="1" x="5.4864" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="2" x="2.7432" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="3" x="0" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="4" x="-2.7432" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="5" x="-5.4864" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="6" x="4.1148" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="7" x="1.3716" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="8" x="-1.3716" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="9" x="-4.1148" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="G1" x="-12.5222" y="0" drill="3.302" diameter="5.08"/>
<pad name="G2" x="12.5222" y="0" drill="3.302" diameter="5.08"/>
<text x="5.08" y="2.54" size="0.9906" layer="21" ratio="12">1</text>
<text x="2.286" y="2.54" size="0.9906" layer="21" ratio="12">2</text>
<text x="-0.508" y="2.54" size="0.9906" layer="21" ratio="12">3</text>
<text x="-3.175" y="2.54" size="0.9906" layer="21" ratio="12">4</text>
<text x="-5.969" y="2.54" size="0.9906" layer="21" ratio="12">5</text>
<text x="3.81" y="-3.556" size="0.9906" layer="21" ratio="12">6</text>
<text x="1.016" y="-3.556" size="0.9906" layer="21" ratio="12">7</text>
<text x="-1.778" y="-3.556" size="0.9906" layer="21" ratio="12">8</text>
<text x="-4.572" y="-3.556" size="0.9906" layer="21" ratio="12">9</text>
<text x="-15.367" y="6.985" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.54" y="6.985" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="F09VB">
<description>&lt;b&gt;SUB-D&lt;/b&gt;</description>
<wire x1="7.5184" y1="2.9464" x2="8.3058" y2="-2.3368" width="0.1524" layer="21"/>
<wire x1="-7.5317" y1="2.905" x2="-6.223" y2="3.937" width="0.1524" layer="21" curve="-76.489196"/>
<wire x1="-8.3005" y1="-2.3038" x2="-6.985" y2="-3.937" width="0.1524" layer="21" curve="102.298925"/>
<wire x1="-8.3058" y1="-2.3114" x2="-7.5184" y2="2.921" width="0.1524" layer="21"/>
<wire x1="6.985" y1="-3.937" x2="-6.985" y2="-3.937" width="0.1524" layer="21"/>
<wire x1="6.985" y1="-3.937" x2="8.3051" y2="-2.3268" width="0.1524" layer="21" curve="101.30773"/>
<wire x1="6.223" y1="3.937" x2="7.5259" y2="2.9295" width="0.1524" layer="21" curve="-75.428151"/>
<wire x1="6.223" y1="3.937" x2="-6.223" y2="3.937" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.223" x2="12.7" y2="6.096" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.223" x2="10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="6.096" x2="10.16" y2="6.096" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.096" x2="10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="6.223" x2="-10.16" y2="6.223" width="0.1524" layer="21"/>
<wire x1="14.859" y1="6.223" x2="12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="14.859" y1="6.223" x2="15.494" y2="5.588" width="0.1524" layer="21" curve="-90"/>
<wire x1="-15.494" y1="5.588" x2="-14.859" y2="6.223" width="0.1524" layer="21" curve="-90"/>
<wire x1="-14.859" y1="-6.223" x2="-12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="-5.588" x2="-15.494" y2="5.588" width="0.1524" layer="21"/>
<wire x1="-15.494" y1="-5.588" x2="-14.859" y2="-6.223" width="0.1524" layer="21" curve="90"/>
<wire x1="15.494" y1="-5.588" x2="15.494" y2="5.588" width="0.1524" layer="21"/>
<wire x1="14.859" y1="-6.223" x2="15.494" y2="-5.588" width="0.1524" layer="21" curve="90"/>
<wire x1="-10.16" y1="6.223" x2="-10.16" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="6.223" x2="-12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="6.096" x2="-12.7" y2="6.096" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.096" x2="-12.7" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="6.223" x2="-14.859" y2="6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.223" x2="-10.16" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.223" x2="10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-6.096" x2="-12.7" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.096" x2="-12.7" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="-12.7" y1="-6.223" x2="-10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.223" x2="12.7" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.223" x2="14.859" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="12.7" y1="-6.096" x2="10.16" y2="-6.096" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-6.096" x2="10.16" y2="-6.223" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-6.223" x2="12.7" y2="-6.223" width="0.1524" layer="21"/>
<circle x="-1.3716" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-2.7432" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-4.1148" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="-5.4864" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="0" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="1.3716" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="2.7432" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="4.1148" y="1.4224" radius="0.762" width="0.254" layer="51"/>
<circle x="5.4864" y="-1.4224" radius="0.762" width="0.254" layer="51"/>
<pad name="1" x="-5.4864" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="2" x="-2.7432" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="3" x="0" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="4" x="2.7432" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="5" x="5.4864" y="-1.4224" drill="1.016" shape="octagon"/>
<pad name="6" x="-4.1148" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="7" x="-1.3716" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="8" x="1.3716" y="1.4224" drill="1.016" shape="octagon"/>
<pad name="9" x="4.1148" y="1.4224" drill="1.016" shape="octagon"/>
<text x="-5.08" y="-2.54" size="0.9906" layer="21" ratio="12" rot="R180">1</text>
<text x="-2.286" y="-2.54" size="0.9906" layer="21" ratio="12" rot="R180">2</text>
<text x="0.508" y="-2.54" size="0.9906" layer="21" ratio="12" rot="R180">3</text>
<text x="3.175" y="-2.54" size="0.9906" layer="21" ratio="12" rot="R180">4</text>
<text x="5.969" y="-2.54" size="0.9906" layer="21" ratio="12" rot="R180">5</text>
<text x="-3.81" y="3.556" size="0.9906" layer="21" ratio="12" rot="R180">6</text>
<text x="-1.016" y="3.556" size="0.9906" layer="21" ratio="12" rot="R180">7</text>
<text x="1.778" y="3.556" size="0.9906" layer="21" ratio="12" rot="R180">8</text>
<text x="4.572" y="3.556" size="0.9906" layer="21" ratio="12" rot="R180">9</text>
<text x="-15.367" y="8.255" size="1.778" layer="25" ratio="10">&gt;NAME</text>
<text x="0" y="8.255" size="1.778" layer="27" ratio="10">&gt;VALUE</text>
</package>
</packages>
<symbols>
<symbol name="F09">
<wire x1="-1.651" y1="3.429" x2="-1.651" y2="1.651" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="1.524" y1="1.651" x2="1.524" y2="3.429" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="-1.651" y1="5.969" x2="-1.651" y2="4.191" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="1.524" y1="-3.429" x2="1.524" y2="-1.651" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="-1.651" y1="0.889" x2="-1.651" y2="-0.889" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="1.524" y1="-0.889" x2="1.524" y2="0.889" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="-1.651" y1="-1.651" x2="-1.651" y2="-3.429" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="1.524" y1="-5.969" x2="1.524" y2="-4.191" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="-1.651" y1="-4.191" x2="-1.651" y2="-5.969" width="0.254" layer="94" curve="180" cap="flat"/>
<wire x1="-4.064" y1="6.9312" x2="-2.5226" y2="8.172" width="0.4064" layer="94" curve="-102.324066" cap="flat"/>
<wire x1="-2.5226" y1="8.1718" x2="3.0654" y2="6.9494" width="0.4064" layer="94"/>
<wire x1="3.0654" y1="6.9495" x2="4.0642" y2="5.7088" width="0.4064" layer="94" curve="-77.655139" cap="flat"/>
<wire x1="4.064" y1="-5.7088" x2="4.064" y2="5.7088" width="0.4064" layer="94"/>
<wire x1="3.0654" y1="-6.9494" x2="4.064" y2="-5.7088" width="0.4064" layer="94" curve="77.657889"/>
<wire x1="-4.064" y1="-6.9312" x2="-4.064" y2="6.9312" width="0.4064" layer="94"/>
<wire x1="-2.5226" y1="-8.1718" x2="3.0654" y2="-6.9494" width="0.4064" layer="94"/>
<wire x1="-4.064" y1="-6.9312" x2="-2.5226" y2="-8.1719" width="0.4064" layer="94" curve="102.337599" cap="flat"/>
<text x="-3.81" y="-10.795" size="1.778" layer="96">&gt;VALUE</text>
<text x="-3.81" y="8.89" size="1.778" layer="95">&gt;NAME</text>
<pin name="1" x="-7.62" y="5.08" visible="pad" length="middle" direction="pas"/>
<pin name="6" x="7.62" y="2.54" visible="pad" length="middle" direction="pas" rot="R180"/>
<pin name="2" x="-7.62" y="2.54" visible="pad" length="middle" direction="pas"/>
<pin name="7" x="7.62" y="0" visible="pad" length="middle" direction="pas" rot="R180"/>
<pin name="3" x="-7.62" y="0" visible="pad" length="middle" direction="pas"/>
<pin name="8" x="7.62" y="-2.54" visible="pad" length="middle" direction="pas" rot="R180"/>
<pin name="4" x="-7.62" y="-2.54" visible="pad" length="middle" direction="pas"/>
<pin name="9" x="7.62" y="-5.08" visible="pad" length="middle" direction="pas" rot="R180"/>
<pin name="5" x="-7.62" y="-5.08" visible="pad" length="middle" direction="pas"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="F09" prefix="X" uservalue="yes">
<description>&lt;b&gt;SUB-D&lt;/b&gt;</description>
<gates>
<gate name="G$1" symbol="F09" x="0" y="0"/>
</gates>
<devices>
<device name="D" package="F09D">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
<connect gate="G$1" pin="3" pad="3"/>
<connect gate="G$1" pin="4" pad="4"/>
<connect gate="G$1" pin="5" pad="5"/>
<connect gate="G$1" pin="6" pad="6"/>
<connect gate="G$1" pin="7" pad="7"/>
<connect gate="G$1" pin="8" pad="8"/>
<connect gate="G$1" pin="9" pad="9"/>
</connects>
<technologies>
<technology name="">
<attribute name="MF" value="" constant="no"/>
<attribute name="MPN" value="" constant="no"/>
<attribute name="OC_FARNELL" value="unknown" constant="no"/>
<attribute name="OC_NEWARK" value="unknown" constant="no"/>
</technology>
</technologies>
</device>
<device name="H" package="F09H">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
<connect gate="G$1" pin="3" pad="3"/>
<connect gate="G$1" pin="4" pad="4"/>
<connect gate="G$1" pin="5" pad="5"/>
<connect gate="G$1" pin="6" pad="6"/>
<connect gate="G$1" pin="7" pad="7"/>
<connect gate="G$1" pin="8" pad="8"/>
<connect gate="G$1" pin="9" pad="9"/>
</connects>
<technologies>
<technology name="">
<attribute name="MF" value="" constant="no"/>
<attribute name="MPN" value="" constant="no"/>
<attribute name="OC_FARNELL" value="unknown" constant="no"/>
<attribute name="OC_NEWARK" value="unknown" constant="no"/>
</technology>
</technologies>
</device>
<device name="HP" package="F09HP">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
<connect gate="G$1" pin="3" pad="3"/>
<connect gate="G$1" pin="4" pad="4"/>
<connect gate="G$1" pin="5" pad="5"/>
<connect gate="G$1" pin="6" pad="6"/>
<connect gate="G$1" pin="7" pad="7"/>
<connect gate="G$1" pin="8" pad="8"/>
<connect gate="G$1" pin="9" pad="9"/>
</connects>
<technologies>
<technology name="">
<attribute name="MF" value="" constant="no"/>
<attribute name="MPN" value="" constant="no"/>
<attribute name="OC_FARNELL" value="unknown" constant="no"/>
<attribute name="OC_NEWARK" value="unknown" constant="no"/>
</technology>
</technologies>
</device>
<device name="V" package="F09V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
<connect gate="G$1" pin="3" pad="3"/>
<connect gate="G$1" pin="4" pad="4"/>
<connect gate="G$1" pin="5" pad="5"/>
<connect gate="G$1" pin="6" pad="6"/>
<connect gate="G$1" pin="7" pad="7"/>
<connect gate="G$1" pin="8" pad="8"/>
<connect gate="G$1" pin="9" pad="9"/>
</connects>
<technologies>
<technology name="">
<attribute name="MF" value="" constant="no"/>
<attribute name="MPN" value="" constant="no"/>
<attribute name="OC_FARNELL" value="unknown" constant="no"/>
<attribute name="OC_NEWARK" value="unknown" constant="no"/>
</technology>
</technologies>
</device>
<device name="VP" package="F09VP">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
<connect gate="G$1" pin="3" pad="3"/>
<connect gate="G$1" pin="4" pad="4"/>
<connect gate="G$1" pin="5" pad="5"/>
<connect gate="G$1" pin="6" pad="6"/>
<connect gate="G$1" pin="7" pad="7"/>
<connect gate="G$1" pin="8" pad="8"/>
<connect gate="G$1" pin="9" pad="9"/>
</connects>
<technologies>
<technology name="">
<attribute name="MF" value="" constant="no"/>
<attribute name="MPN" value="" constant="no"/>
<attribute name="OC_FARNELL" value="unknown" constant="no"/>
<attribute name="OC_NEWARK" value="unknown" constant="no"/>
</technology>
</technologies>
</device>
<device name="VB" package="F09VB">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
<connect gate="G$1" pin="3" pad="3"/>
<connect gate="G$1" pin="4" pad="4"/>
<connect gate="G$1" pin="5" pad="5"/>
<connect gate="G$1" pin="6" pad="6"/>
<connect gate="G$1" pin="7" pad="7"/>
<connect gate="G$1" pin="8" pad="8"/>
<connect gate="G$1" pin="9" pad="9"/>
</connects>
<technologies>
<technology name="">
<attribute name="MF" value="" constant="no"/>
<attribute name="MPN" value="" constant="no"/>
<attribute name="OC_FARNELL" value="unknown" constant="no"/>
<attribute name="OC_NEWARK" value="unknown" constant="no"/>
</technology>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
</libraries>
<attributes>
</attributes>
<variantdefs>
</variantdefs>
<classes>
<class number="0" name="default" width="0" drill="0">
</class>
</classes>
<parts>
<part name="IC1" library="linear" deviceset="TL061" device="P" value="TL071P"/>
<part name="IC2" library="linear" deviceset="TL061" device="P"/>
<part name="IC3" library="linear" deviceset="TL061" device="P"/>
<part name="IC4" library="linear" deviceset="TL061" device="P"/>
<part name="R2" library="rcl" deviceset="R-EU_" device="0207/10" value="3,3k"/>
<part name="R3" library="rcl" deviceset="R-EU_" device="0207/10" value="1M"/>
<part name="RIN" library="rcl" deviceset="R-EU_" device="0207/10" value="1G"/>
<part name="R8" library="rcl" deviceset="R-EU_" device="0207/10" value="100k"/>
<part name="R10" library="rcl" deviceset="R-EU_" device="0207/10" value="680"/>
<part name="R7" library="rcl" deviceset="R-EU_" device="0207/10" value="10K"/>
<part name="R9" library="rcl" deviceset="R-EU_" device="0207/10" value="100k"/>
<part name="C1" library="rcl" deviceset="C-EU" device="075-032X103" value="10pF"/>
<part name="C2" library="rcl" deviceset="C-EU" device="075-032X103" value="3,3uF"/>
<part name="C4" library="rcl" deviceset="C-EU" device="075-032X103" value="100nF"/>
<part name="C5" library="rcl" deviceset="C-EU" device="075-032X103" value="4,7nF"/>
<part name="SUPPLY4" library="supply2" deviceset="0V" device=""/>
<part name="SUPPLY5" library="supply2" deviceset="0V" device=""/>
<part name="SUPPLY6" library="supply2" deviceset="0V" device=""/>
<part name="SUPPLY7" library="supply2" deviceset="V+" device=""/>
<part name="SUPPLY8" library="supply2" deviceset="V-" device=""/>
<part name="POT2" library="pot" deviceset="TRIM_EU-" device="B64W" value="500"/>
<part name="POT4" library="pot" deviceset="TRIM_EU-" device="B64W"/>
<part name="POT3" library="pot" deviceset="TRIM_EU-" device="B64W" value="100k"/>
<part name="R11" library="rcl" deviceset="R-EU_" device="0207/10" value="1,5K"/>
<part name="R6" library="rcl" deviceset="R-EU_" device="0207/10" value="10K"/>
<part name="JP1" library="pinhead" deviceset="PINHD-1X1" device=""/>
<part name="SUPPLY1" library="supply2" deviceset="0V" device=""/>
<part name="JP2" library="pinhead" deviceset="PINHD-1X1" device=""/>
<part name="SUPPLY9" library="supply2" deviceset="V-" device=""/>
<part name="X1" library="con-subd" deviceset="F09" device="V"/>
<part name="S1" library="switch" deviceset="CK103X04" device=""/>
<part name="X2" library="con-subd" deviceset="F09" device="V"/>
<part name="POT_PETIT_BOITIER" library="rcl" deviceset="POTENTIOMETER_" device="PT-10" value="10k"/>
<part name="RPOT." library="rcl" deviceset="R-EU_" device="0207/12" value="10k"/>
<part name="R_COMM." library="rcl" deviceset="R-EU_" device="0207/12" value="3,9k"/>
<part name="R1(OPTIONAL)" library="rcl" deviceset="R-EU_" device="0207/10" value="1,5k"/>
<part name="POT1" library="pot" deviceset="TRIM_EU-" device="B64W" value="10k"/>
<part name="SUPPLY2" library="supply2" deviceset="0V" device=""/>
<part name="C3" library="rcl" deviceset="C-EU" device="075-032X103" value="3,3uF"/>
<part name="SUPPLY10" library="supply2" deviceset="0V" device=""/>
<part name="SUPPLY11" library="supply2" deviceset="0V" device=""/>
<part name="R4" library="rcl" deviceset="R-EU_" device="0207/10" value="10K"/>
<part name="R5" library="rcl" deviceset="R-EU_" device="0207/10" value="10K"/>
</parts>
<sheets>
<sheet>
<plain>
<text x="111.76" y="114.3" size="2.1844" layer="92">Ampli gain 1 ou 100</text>
<text x="200.66" y="25.4" size="2.1844" layer="92">Ampli suiveur</text>
<text x="25.4" y="30.48" size="2.1844" layer="92">Réglage d'offset</text>
<text x="144.78" y="20.32" size="2.1844" layer="92">Réglage d'offset</text>
<text x="111.76" y="106.68" size="2.1844" layer="92">Filtre 16 hz ou 1k hz</text>
<text x="-10.16" y="63.5" size="2.1844" layer="92">Vin</text>
<text x="220.98" y="50.8" size="2.1844" layer="92">Vout</text>
<wire x1="254" y1="165.1" x2="365.76" y2="165.1" width="0.1524" layer="97"/>
<wire x1="365.76" y1="165.1" x2="365.76" y2="-20.32" width="0.1524" layer="97"/>
<wire x1="365.76" y1="-20.32" x2="254" y2="-20.32" width="0.1524" layer="97"/>
<wire x1="254" y1="-20.32" x2="254" y2="165.1" width="0.1524" layer="97"/>
<wire x1="231.14" y1="175.26" x2="-12.7" y2="175.26" width="0.1524" layer="97"/>
<wire x1="-12.7" y1="175.26" x2="-12.7" y2="-33.02" width="0.1524" layer="97"/>
<wire x1="-12.7" y1="-33.02" x2="231.14" y2="-33.02" width="0.1524" layer="97"/>
<wire x1="231.14" y1="-33.02" x2="231.14" y2="175.26" width="0.1524" layer="97"/>
<text x="68.58" y="187.96" size="6.4516" layer="95">Main box (amplifier)</text>
<text x="251.46" y="175.26" size="6.4516" layer="95">Remote control (gain &amp; offset)</text>
</plain>
<instances>
<instance part="IC1" gate="A" x="15.24" y="55.88" rot="MR180"/>
<instance part="IC2" gate="A" x="71.12" y="58.42" rot="MR180"/>
<instance part="IC3" gate="A" x="132.08" y="55.88" rot="MR180"/>
<instance part="IC4" gate="A" x="200.66" y="43.18" rot="MR180"/>
<instance part="R2" gate="G$1" x="91.44" y="30.48" rot="R270"/>
<instance part="R3" gate="G$1" x="78.74" y="71.12"/>
<instance part="RIN" gate="G$1" x="60.96" y="76.2" rot="R180"/>
<instance part="R8" gate="G$1" x="119.38" y="40.64" rot="R90"/>
<instance part="R10" gate="G$1" x="114.3" y="93.98"/>
<instance part="R7" gate="G$1" x="170.18" y="88.9"/>
<instance part="R9" gate="G$1" x="139.7" y="78.74"/>
<instance part="C1" gate="G$1" x="27.94" y="86.36" rot="R90"/>
<instance part="C2" gate="G$1" x="33.02" y="124.46" smashed="yes">
<attribute name="NAME" x="32.639" y="118.364" size="1.778" layer="95" rot="R90"/>
<attribute name="VALUE" x="32.639" y="125.984" size="1.778" layer="96" rot="R90"/>
</instance>
<instance part="C4" gate="G$1" x="139.7" y="71.12" smashed="yes" rot="R90">
<attribute name="NAME" x="138.176" y="73.279" size="1.778" layer="95" rot="R180"/>
<attribute name="VALUE" x="148.336" y="73.279" size="1.778" layer="96" rot="R180"/>
</instance>
<instance part="C5" gate="G$1" x="215.9" y="73.66" rot="R180"/>
<instance part="SUPPLY4" gate="0V" x="0" y="43.18"/>
<instance part="SUPPLY5" gate="0V" x="106.68" y="86.36"/>
<instance part="SUPPLY6" gate="0V" x="91.44" y="20.32"/>
<instance part="SUPPLY7" gate="1" x="12.7" y="0" rot="R180"/>
<instance part="SUPPLY8" gate="1" x="12.7" y="121.92" rot="R180"/>
<instance part="POT2" gate="1" x="119.38" y="86.36"/>
<instance part="POT4" gate="1" x="20.32" y="35.56" smashed="yes" rot="R270">
<attribute name="NAME" x="13.97" y="31.369" size="1.778" layer="95"/>
<attribute name="VALUE" x="16.51" y="39.37" size="1.778" layer="96"/>
</instance>
<instance part="POT3" gate="1" x="139.7" y="45.72" smashed="yes" rot="R270">
<attribute name="NAME" x="140.97" y="38.989" size="1.778" layer="95"/>
<attribute name="VALUE" x="135.89" y="49.53" size="1.778" layer="96"/>
</instance>
<instance part="R11" gate="G$1" x="139.7" y="30.48" rot="R90"/>
<instance part="R6" gate="G$1" x="205.74" y="73.66" rot="R90"/>
<instance part="JP1" gate="G$1" x="-10.16" y="58.42" rot="R180"/>
<instance part="SUPPLY1" gate="0V" x="119.38" y="25.4"/>
<instance part="JP2" gate="G$1" x="226.06" y="43.18"/>
<instance part="SUPPLY9" gate="1" x="139.7" y="15.24"/>
<instance part="X1" gate="G$1" x="297.18" y="119.38"/>
<instance part="S1" gate="1" x="297.18" y="58.42"/>
<instance part="X2" gate="G$1" x="149.86" y="152.4"/>
<instance part="POT_PETIT_BOITIER" gate="1" x="312.42" y="15.24" rot="R270"/>
<instance part="RPOT." gate="G$1" x="299.72" y="25.4" rot="R90"/>
<instance part="R_COMM." gate="G$1" x="304.8" y="76.2"/>
<instance part="R1(OPTIONAL)" gate="G$1" x="25.4" y="20.32" smashed="yes" rot="R180">
<attribute name="NAME" x="34.29" y="18.8214" size="1.778" layer="95" rot="R180"/>
<attribute name="VALUE" x="29.21" y="23.622" size="1.778" layer="96" rot="R180"/>
</instance>
<instance part="POT1" gate="1" x="99.06" y="43.18" rot="R270"/>
<instance part="SUPPLY2" gate="0V" x="106.68" y="38.1"/>
<instance part="C3" gate="G$1" x="30.48" y="-7.62" smashed="yes">
<attribute name="NAME" x="30.099" y="-13.716" size="1.778" layer="95" rot="R90"/>
<attribute name="VALUE" x="30.099" y="-6.096" size="1.778" layer="96" rot="R90"/>
</instance>
<instance part="SUPPLY10" gate="0V" x="30.48" y="-22.86"/>
<instance part="SUPPLY11" gate="0V" x="33.02" y="137.16" rot="R180"/>
<instance part="R4" gate="G$1" x="81.28" y="124.46" rot="R90"/>
<instance part="R5" gate="G$1" x="177.8" y="20.32" rot="R90"/>
</instances>
<busses>
<bus name="PETIT-BOITIER:DBA[1..9]">
<segment>
<wire x1="170.18" y1="144.78" x2="170.18" y2="167.64" width="0.762" layer="92"/>
<wire x1="170.18" y1="167.64" x2="132.08" y2="167.64" width="0.762" layer="92"/>
<wire x1="132.08" y1="167.64" x2="132.08" y2="142.24" width="0.762" layer="92"/>
<wire x1="132.08" y1="142.24" x2="48.26" y2="142.24" width="0.762" layer="92"/>
</segment>
<segment>
<wire x1="279.4" y1="40.64" x2="335.28" y2="40.64" width="0.762" layer="92"/>
<wire x1="335.28" y1="40.64" x2="335.28" y2="86.36" width="0.762" layer="92"/>
<wire x1="335.28" y1="86.36" x2="279.4" y2="86.36" width="0.762" layer="92"/>
<wire x1="279.4" y1="86.36" x2="279.4" y2="142.24" width="0.762" layer="92"/>
<wire x1="279.4" y1="142.24" x2="312.42" y2="142.24" width="0.762" layer="92"/>
<wire x1="312.42" y1="142.24" x2="312.42" y2="109.22" width="0.762" layer="92"/>
<wire x1="279.4" y1="40.64" x2="279.4" y2="2.54" width="0.762" layer="92"/>
<wire x1="279.4" y1="2.54" x2="337.82" y2="2.54" width="0.762" layer="92"/>
</segment>
</bus>
</busses>
<nets>
<net name="V+" class="0">
<segment>
<wire x1="12.7" y1="2.54" x2="12.7" y2="7.62" width="0.1524" layer="91"/>
<wire x1="12.7" y1="7.62" x2="12.7" y2="48.26" width="0.1524" layer="91"/>
<wire x1="68.58" y1="50.8" x2="68.58" y2="7.62" width="0.1524" layer="91"/>
<wire x1="68.58" y1="7.62" x2="30.48" y2="7.62" width="0.1524" layer="91"/>
<wire x1="30.48" y1="7.62" x2="12.7" y2="7.62" width="0.1524" layer="91"/>
<wire x1="129.54" y1="48.26" x2="129.54" y2="7.62" width="0.1524" layer="91"/>
<wire x1="129.54" y1="7.62" x2="68.58" y2="7.62" width="0.1524" layer="91"/>
<wire x1="198.12" y1="35.56" x2="198.12" y2="7.62" width="0.1524" layer="91"/>
<wire x1="198.12" y1="7.62" x2="177.8" y2="7.62" width="0.1524" layer="91"/>
<junction x="12.7" y="7.62"/>
<junction x="68.58" y="7.62"/>
<junction x="129.54" y="7.62"/>
<pinref part="IC1" gate="A" pin="V+"/>
<pinref part="SUPPLY7" gate="1" pin="V+"/>
<pinref part="IC2" gate="A" pin="V+"/>
<pinref part="IC3" gate="A" pin="V+"/>
<pinref part="IC4" gate="A" pin="V+"/>
<pinref part="C3" gate="G$1" pin="1"/>
<wire x1="177.8" y1="7.62" x2="129.54" y2="7.62" width="0.1524" layer="91"/>
<wire x1="30.48" y1="-5.08" x2="30.48" y2="7.62" width="0.1524" layer="91"/>
<junction x="30.48" y="7.62"/>
<pinref part="R5" gate="G$1" pin="1"/>
<wire x1="177.8" y1="15.24" x2="177.8" y2="7.62" width="0.1524" layer="91"/>
<junction x="177.8" y="7.62"/>
</segment>
</net>
<net name="V-" class="0">
<segment>
<wire x1="12.7" y1="119.38" x2="12.7" y2="104.14" width="0.1524" layer="91"/>
<wire x1="12.7" y1="104.14" x2="12.7" y2="63.5" width="0.1524" layer="91"/>
<wire x1="68.58" y1="66.04" x2="68.58" y2="104.14" width="0.1524" layer="91"/>
<wire x1="68.58" y1="104.14" x2="33.02" y2="104.14" width="0.1524" layer="91"/>
<wire x1="33.02" y1="104.14" x2="12.7" y2="104.14" width="0.1524" layer="91"/>
<wire x1="198.12" y1="50.8" x2="198.12" y2="104.14" width="0.1524" layer="91"/>
<wire x1="198.12" y1="104.14" x2="129.54" y2="104.14" width="0.1524" layer="91"/>
<wire x1="129.54" y1="104.14" x2="81.28" y2="104.14" width="0.1524" layer="91"/>
<wire x1="81.28" y1="104.14" x2="68.58" y2="104.14" width="0.1524" layer="91"/>
<wire x1="129.54" y1="63.5" x2="129.54" y2="104.14" width="0.1524" layer="91"/>
<junction x="12.7" y="104.14"/>
<junction x="68.58" y="104.14"/>
<junction x="129.54" y="104.14"/>
<pinref part="IC1" gate="A" pin="V-"/>
<pinref part="SUPPLY8" gate="1" pin="V-"/>
<pinref part="IC2" gate="A" pin="V-"/>
<pinref part="IC4" gate="A" pin="V-"/>
<pinref part="IC3" gate="A" pin="V-"/>
<pinref part="R1(OPTIONAL)" gate="G$1" pin="1"/>
<wire x1="30.48" y1="20.32" x2="33.02" y2="20.32" width="0.1524" layer="91"/>
<wire x1="33.02" y1="20.32" x2="33.02" y2="104.14" width="0.1524" layer="91"/>
<junction x="33.02" y="104.14"/>
<pinref part="C2" gate="G$1" pin="2"/>
<wire x1="33.02" y1="119.38" x2="33.02" y2="104.14" width="0.1524" layer="91"/>
<pinref part="R4" gate="G$1" pin="1"/>
<wire x1="81.28" y1="119.38" x2="81.28" y2="104.14" width="0.1524" layer="91"/>
<junction x="81.28" y="104.14"/>
</segment>
<segment>
<pinref part="R11" gate="G$1" pin="1"/>
<pinref part="SUPPLY9" gate="1" pin="V-"/>
<wire x1="139.7" y1="25.4" x2="139.7" y2="17.78" width="0.1524" layer="91"/>
</segment>
</net>
<net name="0V" class="0">
<segment>
<wire x1="0" y1="45.72" x2="0" y2="53.34" width="0.1524" layer="91"/>
<wire x1="0" y1="53.34" x2="7.62" y2="53.34" width="0.1524" layer="91"/>
<pinref part="SUPPLY4" gate="0V" pin="0V"/>
<pinref part="IC1" gate="A" pin="+IN"/>
</segment>
<segment>
<pinref part="R2" gate="G$1" pin="2"/>
<pinref part="SUPPLY6" gate="0V" pin="0V"/>
<wire x1="91.44" y1="25.4" x2="91.44" y2="22.86" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="POT1" gate="1" pin="E"/>
<pinref part="SUPPLY2" gate="0V" pin="0V"/>
<wire x1="104.14" y1="43.18" x2="106.68" y2="43.18" width="0.1524" layer="91"/>
<wire x1="106.68" y1="43.18" x2="106.68" y2="40.64" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="R10" gate="G$1" pin="1"/>
<pinref part="SUPPLY5" gate="0V" pin="0V"/>
<wire x1="109.22" y1="93.98" x2="106.68" y2="93.98" width="0.1524" layer="91"/>
<wire x1="106.68" y1="93.98" x2="106.68" y2="88.9" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="R8" gate="G$1" pin="1"/>
<pinref part="SUPPLY1" gate="0V" pin="0V"/>
<wire x1="119.38" y1="35.56" x2="119.38" y2="27.94" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="SUPPLY11" gate="0V" pin="0V"/>
<pinref part="C2" gate="G$1" pin="1"/>
<wire x1="33.02" y1="134.62" x2="33.02" y2="127" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="SUPPLY10" gate="0V" pin="0V"/>
<pinref part="C3" gate="G$1" pin="2"/>
<wire x1="30.48" y1="-20.32" x2="30.48" y2="-12.7" width="0.1524" layer="91"/>
</segment>
</net>
<net name="N$12" class="0">
<segment>
<wire x1="22.86" y1="55.88" x2="40.64" y2="55.88" width="0.1524" layer="91"/>
<pinref part="IC1" gate="A" pin="OUT"/>
<pinref part="IC2" gate="A" pin="+IN"/>
<pinref part="C1" gate="G$1" pin="2"/>
<wire x1="40.64" y1="55.88" x2="63.5" y2="55.88" width="0.1524" layer="91"/>
<wire x1="33.02" y1="86.36" x2="40.64" y2="86.36" width="0.1524" layer="91"/>
<wire x1="40.64" y1="86.36" x2="40.64" y2="55.88" width="0.1524" layer="91"/>
<junction x="40.64" y="55.88"/>
</segment>
</net>
<net name="N$11" class="0">
<segment>
<wire x1="7.62" y1="58.42" x2="0" y2="58.42" width="0.1524" layer="91"/>
<wire x1="0" y1="58.42" x2="0" y2="76.2" width="0.1524" layer="91"/>
<wire x1="0" y1="76.2" x2="55.88" y2="76.2" width="0.1524" layer="91"/>
<wire x1="0" y1="58.42" x2="-7.62" y2="58.42" width="0.1524" layer="91"/>
<junction x="0" y="58.42"/>
<pinref part="RIN" gate="G$1" pin="2"/>
<pinref part="IC1" gate="A" pin="-IN"/>
<pinref part="JP1" gate="G$1" pin="1"/>
<pinref part="C1" gate="G$1" pin="1"/>
<wire x1="25.4" y1="86.36" x2="0" y2="86.36" width="0.1524" layer="91"/>
<wire x1="0" y1="86.36" x2="0" y2="76.2" width="0.1524" layer="91"/>
<junction x="0" y="76.2"/>
</segment>
</net>
<net name="N$16" class="0">
<segment>
<wire x1="132.08" y1="48.26" x2="132.08" y2="45.72" width="0.1524" layer="91"/>
<wire x1="134.62" y1="45.72" x2="132.08" y2="45.72" width="0.1524" layer="91"/>
<pinref part="IC3" gate="A" pin="ON1"/>
<pinref part="POT3" gate="1" pin="A"/>
</segment>
</net>
<net name="N$9" class="0">
<segment>
<pinref part="R_COMM." gate="G$1" pin="2"/>
<pinref part="S1" gate="1" pin="C"/>
<wire x1="309.88" y1="76.2" x2="309.88" y2="66.04" width="0.1524" layer="91"/>
</segment>
</net>
<net name="N$17" class="0">
<segment>
<pinref part="IC1" gate="A" pin="ON1"/>
<pinref part="POT4" gate="1" pin="A"/>
<wire x1="15.24" y1="48.26" x2="15.24" y2="35.56" width="0.1524" layer="91"/>
</segment>
</net>
<net name="N$18" class="0">
<segment>
<pinref part="IC1" gate="A" pin="ON2"/>
<wire x1="22.86" y1="53.34" x2="27.94" y2="53.34" width="0.1524" layer="91"/>
<wire x1="27.94" y1="53.34" x2="27.94" y2="35.56" width="0.1524" layer="91"/>
<pinref part="POT4" gate="1" pin="E"/>
<wire x1="27.94" y1="35.56" x2="25.4" y2="35.56" width="0.1524" layer="91"/>
</segment>
</net>
<net name="N$19" class="0">
<segment>
<pinref part="POT4" gate="1" pin="S"/>
<wire x1="20.32" y1="30.48" x2="20.32" y2="20.32" width="0.1524" layer="91"/>
<pinref part="R1(OPTIONAL)" gate="G$1" pin="2"/>
</segment>
</net>
<net name="DBA1" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="1"/>
<wire x1="142.24" y1="157.48" x2="132.08" y2="157.48" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="1"/>
<wire x1="279.4" y1="124.46" x2="289.56" y2="124.46" width="0.1524" layer="91"/>
</segment>
</net>
<net name="DBA2" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="2"/>
<wire x1="142.24" y1="154.94" x2="132.08" y2="154.94" width="0.1524" layer="91"/>
</segment>
<segment>
<wire x1="55.88" y1="60.96" x2="63.5" y2="60.96" width="0.1524" layer="91"/>
<junction x="55.88" y="60.96"/>
<pinref part="IC2" gate="A" pin="-IN"/>
<wire x1="55.88" y1="60.96" x2="48.26" y2="60.96" width="0.1524" layer="91"/>
<wire x1="50.8" y1="142.24" x2="48.26" y2="142.24" width="0.1524" layer="91"/>
<wire x1="48.26" y1="142.24" x2="48.26" y2="60.96" width="0.1524" layer="91"/>
<wire x1="55.88" y1="60.96" x2="55.88" y2="71.12" width="0.1524" layer="91"/>
<pinref part="R3" gate="G$1" pin="1"/>
<wire x1="55.88" y1="71.12" x2="73.66" y2="71.12" width="0.1524" layer="91"/>
<pinref part="R2" gate="G$1" pin="1"/>
<wire x1="91.44" y1="35.56" x2="91.44" y2="38.1" width="0.1524" layer="91"/>
<wire x1="91.44" y1="38.1" x2="55.88" y2="38.1" width="0.1524" layer="91"/>
<wire x1="55.88" y1="38.1" x2="55.88" y2="60.96" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="2"/>
<wire x1="279.4" y1="121.92" x2="289.56" y2="121.92" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="S1" gate="1" pin="C2"/>
<wire x1="312.42" y1="40.64" x2="312.42" y2="50.8" width="0.1524" layer="91"/>
</segment>
</net>
<net name="DBA3" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="3"/>
<wire x1="142.24" y1="152.4" x2="132.08" y2="152.4" width="0.1524" layer="91"/>
</segment>
<segment>
<wire x1="170.18" y1="147.32" x2="175.26" y2="147.32" width="0.1524" layer="91"/>
<wire x1="175.26" y1="147.32" x2="175.26" y2="139.7" width="0.1524" layer="91"/>
<wire x1="175.26" y1="139.7" x2="162.56" y2="139.7" width="0.1524" layer="91"/>
<wire x1="162.56" y1="139.7" x2="162.56" y2="88.9" width="0.1524" layer="91"/>
<pinref part="R7" gate="G$1" pin="1"/>
<wire x1="162.56" y1="88.9" x2="165.1" y2="88.9" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="3"/>
<wire x1="279.4" y1="119.38" x2="289.56" y2="119.38" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="S1" gate="1" pin="B"/>
<wire x1="297.18" y1="86.36" x2="297.18" y2="66.04" width="0.1524" layer="91"/>
</segment>
</net>
<net name="DBA4" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="4"/>
<wire x1="142.24" y1="149.86" x2="132.08" y2="149.86" width="0.1524" layer="91"/>
</segment>
<segment>
<wire x1="132.08" y1="144.78" x2="144.78" y2="144.78" width="0.1524" layer="91"/>
<wire x1="144.78" y1="144.78" x2="144.78" y2="124.46" width="0.1524" layer="91"/>
<wire x1="144.78" y1="124.46" x2="157.48" y2="124.46" width="0.1524" layer="91"/>
<wire x1="157.48" y1="124.46" x2="157.48" y2="78.74" width="0.1524" layer="91"/>
<wire x1="157.48" y1="78.74" x2="157.48" y2="71.12" width="0.1524" layer="91"/>
<wire x1="157.48" y1="71.12" x2="157.48" y2="55.88" width="0.1524" layer="91"/>
<wire x1="157.48" y1="55.88" x2="139.7" y2="55.88" width="0.1524" layer="91"/>
<pinref part="IC3" gate="A" pin="OUT"/>
<pinref part="C4" gate="G$1" pin="2"/>
<wire x1="144.78" y1="71.12" x2="157.48" y2="71.12" width="0.1524" layer="91"/>
<pinref part="R9" gate="G$1" pin="2"/>
<wire x1="144.78" y1="78.74" x2="157.48" y2="78.74" width="0.1524" layer="91"/>
<junction x="157.48" y="71.12"/>
<junction x="157.48" y="78.74"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="4"/>
<wire x1="279.4" y1="116.84" x2="289.56" y2="116.84" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="S1" gate="1" pin="B2"/>
<wire x1="299.72" y1="40.64" x2="299.72" y2="50.8" width="0.1524" layer="91"/>
</segment>
</net>
<net name="DBA5" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="5"/>
<wire x1="142.24" y1="147.32" x2="132.08" y2="147.32" width="0.1524" layer="91"/>
<wire x1="132.08" y1="147.32" x2="132.08" y2="144.78" width="0.1524" layer="91"/>
</segment>
<segment>
<wire x1="99.06" y1="142.24" x2="99.06" y2="53.34" width="0.1524" layer="91"/>
<wire x1="124.46" y1="53.34" x2="119.38" y2="53.34" width="0.1524" layer="91"/>
<pinref part="IC3" gate="A" pin="+IN"/>
<pinref part="R8" gate="G$1" pin="2"/>
<wire x1="119.38" y1="53.34" x2="119.38" y2="45.72" width="0.1524" layer="91"/>
<wire x1="99.06" y1="53.34" x2="119.38" y2="53.34" width="0.1524" layer="91"/>
<junction x="119.38" y="53.34"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="5"/>
<wire x1="279.4" y1="114.3" x2="289.56" y2="114.3" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="S1" gate="1" pin="A2"/>
<wire x1="287.02" y1="40.64" x2="287.02" y2="50.8" width="0.1524" layer="91"/>
</segment>
</net>
<net name="DBA6" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="6"/>
<wire x1="157.48" y1="154.94" x2="170.18" y2="154.94" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="RIN" gate="G$1" pin="1"/>
<wire x1="66.04" y1="76.2" x2="91.44" y2="76.2" width="0.1524" layer="91"/>
<wire x1="91.44" y1="76.2" x2="91.44" y2="71.12" width="0.1524" layer="91"/>
<pinref part="IC2" gate="A" pin="OUT"/>
<wire x1="91.44" y1="71.12" x2="91.44" y2="58.42" width="0.1524" layer="91"/>
<wire x1="91.44" y1="58.42" x2="78.74" y2="58.42" width="0.1524" layer="91"/>
<pinref part="R3" gate="G$1" pin="2"/>
<wire x1="83.82" y1="71.12" x2="91.44" y2="71.12" width="0.1524" layer="91"/>
<junction x="91.44" y="71.12"/>
<wire x1="91.44" y1="71.12" x2="96.52" y2="71.12" width="0.1524" layer="91"/>
<wire x1="96.52" y1="142.24" x2="96.52" y2="71.12" width="0.1524" layer="91"/>
<pinref part="POT1" gate="1" pin="A"/>
<wire x1="91.44" y1="43.18" x2="91.44" y2="58.42" width="0.1524" layer="91"/>
<wire x1="93.98" y1="43.18" x2="91.44" y2="43.18" width="0.1524" layer="91"/>
<junction x="91.44" y="58.42"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="6"/>
<wire x1="312.42" y1="121.92" x2="304.8" y2="121.92" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="S1" gate="1" pin="B1"/>
<pinref part="R_COMM." gate="G$1" pin="1"/>
<pinref part="S1" gate="1" pin="A"/>
<wire x1="297.18" y1="45.72" x2="297.18" y2="50.8" width="0.1524" layer="91"/>
<wire x1="299.72" y1="76.2" x2="284.48" y2="76.2" width="0.1524" layer="91"/>
<wire x1="284.48" y1="76.2" x2="284.48" y2="66.04" width="0.1524" layer="91"/>
<wire x1="284.48" y1="76.2" x2="264.16" y2="76.2" width="0.1524" layer="91"/>
<wire x1="264.16" y1="76.2" x2="264.16" y2="45.72" width="0.1524" layer="91"/>
<wire x1="264.16" y1="45.72" x2="297.18" y2="45.72" width="0.1524" layer="91"/>
<junction x="284.48" y="76.2"/>
<wire x1="297.18" y1="40.64" x2="297.18" y2="45.72" width="0.1524" layer="91"/>
<junction x="297.18" y="45.72"/>
</segment>
</net>
<net name="DBA7" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="7"/>
<wire x1="157.48" y1="152.4" x2="170.18" y2="152.4" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="R5" gate="G$1" pin="2"/>
<wire x1="170.18" y1="160.02" x2="177.8" y2="160.02" width="0.1524" layer="91"/>
<wire x1="177.8" y1="160.02" x2="177.8" y2="25.4" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="RPOT." gate="G$1" pin="2"/>
<wire x1="299.72" y1="30.48" x2="299.72" y2="35.56" width="0.1524" layer="91"/>
<pinref part="POT_PETIT_BOITIER" gate="1" pin="1"/>
<wire x1="299.72" y1="35.56" x2="312.42" y2="35.56" width="0.1524" layer="91"/>
<wire x1="312.42" y1="35.56" x2="312.42" y2="20.32" width="0.1524" layer="91"/>
<wire x1="312.42" y1="40.64" x2="312.42" y2="35.56" width="0.1524" layer="91"/>
<junction x="312.42" y="35.56"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="7"/>
<wire x1="312.42" y1="119.38" x2="304.8" y2="119.38" width="0.1524" layer="91"/>
</segment>
</net>
<net name="DBA8" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="8"/>
<wire x1="157.48" y1="149.86" x2="170.18" y2="149.86" width="0.1524" layer="91"/>
</segment>
<segment>
<wire x1="170.18" y1="152.4" x2="187.96" y2="152.4" width="0.1524" layer="91"/>
<wire x1="187.96" y1="152.4" x2="187.96" y2="40.64" width="0.1524" layer="91"/>
<pinref part="IC4" gate="A" pin="+IN"/>
<wire x1="187.96" y1="40.64" x2="193.04" y2="40.64" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="POT_PETIT_BOITIER" gate="1" pin="2"/>
<wire x1="312.42" y1="2.54" x2="312.42" y2="10.16" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="8"/>
<wire x1="312.42" y1="116.84" x2="304.8" y2="116.84" width="0.1524" layer="91"/>
</segment>
</net>
<net name="DBA9" class="0">
<segment>
<pinref part="X2" gate="G$1" pin="9"/>
<wire x1="157.48" y1="147.32" x2="170.18" y2="147.32" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="R4" gate="G$1" pin="2"/>
<wire x1="81.28" y1="142.24" x2="81.28" y2="129.54" width="0.1524" layer="91"/>
</segment>
<segment>
<pinref part="RPOT." gate="G$1" pin="1"/>
<wire x1="299.72" y1="20.32" x2="299.72" y2="15.24" width="0.1524" layer="91"/>
<pinref part="POT_PETIT_BOITIER" gate="1" pin="3"/>
<wire x1="299.72" y1="15.24" x2="307.34" y2="15.24" width="0.1524" layer="91"/>
<wire x1="279.4" y1="15.24" x2="299.72" y2="15.24" width="0.1524" layer="91"/>
<junction x="299.72" y="15.24"/>
</segment>
<segment>
<pinref part="X1" gate="G$1" pin="9"/>
<wire x1="312.42" y1="114.3" x2="304.8" y2="114.3" width="0.1524" layer="91"/>
</segment>
</net>
<net name="N$2" class="0">
<segment>
<pinref part="R6" gate="G$1" pin="1"/>
<wire x1="205.74" y1="68.58" x2="205.74" y2="66.04" width="0.1524" layer="91"/>
<wire x1="205.74" y1="66.04" x2="213.36" y2="66.04" width="0.1524" layer="91"/>
<pinref part="C5" gate="G$1" pin="1"/>
<wire x1="213.36" y1="66.04" x2="215.9" y2="66.04" width="0.1524" layer="91"/>
<wire x1="215.9" y1="66.04" x2="215.9" y2="71.12" width="0.1524" layer="91"/>
<wire x1="223.52" y1="43.18" x2="213.36" y2="43.18" width="0.1524" layer="91"/>
<pinref part="IC4" gate="A" pin="OUT"/>
<pinref part="JP2" gate="G$1" pin="1"/>
<wire x1="213.36" y1="43.18" x2="208.28" y2="43.18" width="0.1524" layer="91"/>
<wire x1="213.36" y1="66.04" x2="213.36" y2="43.18" width="0.1524" layer="91"/>
<junction x="213.36" y="43.18"/>
</segment>
</net>
<net name="N$1" class="0">
<segment>
<pinref part="C5" gate="G$1" pin="2"/>
<wire x1="215.9" y1="78.74" x2="215.9" y2="88.9" width="0.1524" layer="91"/>
<wire x1="215.9" y1="88.9" x2="205.74" y2="88.9" width="0.1524" layer="91"/>
<pinref part="R6" gate="G$1" pin="2"/>
<wire x1="205.74" y1="88.9" x2="205.74" y2="78.74" width="0.1524" layer="91"/>
<wire x1="205.74" y1="88.9" x2="182.88" y2="88.9" width="0.1524" layer="91"/>
<wire x1="182.88" y1="88.9" x2="182.88" y2="45.72" width="0.1524" layer="91"/>
<pinref part="IC4" gate="A" pin="-IN"/>
<wire x1="182.88" y1="45.72" x2="193.04" y2="45.72" width="0.1524" layer="91"/>
<junction x="205.74" y="88.9"/>
<pinref part="R7" gate="G$1" pin="2"/>
<wire x1="175.26" y1="88.9" x2="182.88" y2="88.9" width="0.1524" layer="91"/>
<junction x="182.88" y="88.9"/>
</segment>
</net>
<net name="N$4" class="0">
<segment>
<pinref part="POT3" gate="1" pin="E"/>
<pinref part="IC3" gate="A" pin="ON2"/>
<wire x1="139.7" y1="53.34" x2="152.4" y2="53.34" width="0.1524" layer="91"/>
<wire x1="152.4" y1="53.34" x2="152.4" y2="45.72" width="0.1524" layer="91"/>
<wire x1="152.4" y1="45.72" x2="144.78" y2="45.72" width="0.1524" layer="91"/>
</segment>
</net>
<net name="N$5" class="0">
<segment>
<pinref part="R11" gate="G$1" pin="2"/>
<pinref part="POT3" gate="1" pin="S"/>
<wire x1="139.7" y1="35.56" x2="139.7" y2="40.64" width="0.1524" layer="91"/>
</segment>
</net>
<net name="N$6" class="0">
<segment>
<pinref part="IC3" gate="A" pin="-IN"/>
<wire x1="124.46" y1="58.42" x2="119.38" y2="58.42" width="0.1524" layer="91"/>
<pinref part="R9" gate="G$1" pin="1"/>
<wire x1="134.62" y1="78.74" x2="127" y2="78.74" width="0.1524" layer="91"/>
<wire x1="127" y1="78.74" x2="119.38" y2="78.74" width="0.1524" layer="91"/>
<wire x1="119.38" y1="78.74" x2="119.38" y2="71.12" width="0.1524" layer="91"/>
<pinref part="C4" gate="G$1" pin="1"/>
<wire x1="119.38" y1="71.12" x2="119.38" y2="58.42" width="0.1524" layer="91"/>
<wire x1="137.16" y1="71.12" x2="119.38" y2="71.12" width="0.1524" layer="91"/>
<junction x="119.38" y="71.12"/>
<pinref part="POT2" gate="1" pin="A"/>
<wire x1="119.38" y1="81.28" x2="119.38" y2="78.74" width="0.1524" layer="91"/>
<pinref part="POT2" gate="1" pin="S"/>
<wire x1="124.46" y1="86.36" x2="127" y2="86.36" width="0.1524" layer="91"/>
<wire x1="127" y1="86.36" x2="127" y2="78.74" width="0.1524" layer="91"/>
<junction x="127" y="78.74"/>
<junction x="119.38" y="78.74"/>
</segment>
</net>
<net name="N$3" class="0">
<segment>
<pinref part="R10" gate="G$1" pin="2"/>
<pinref part="POT2" gate="1" pin="E"/>
<wire x1="119.38" y1="93.98" x2="119.38" y2="91.44" width="0.1524" layer="91"/>
</segment>
</net>
</nets>
</sheet>
</sheets>
</schematic>
</drawing>
</eagle>

